Computation of FCC-ee Sensitivity to Heavy New Physics with Interactions of Any Flavor Structure

We present a tool to compute the sensitivity of the Future Circular Electron--Positron Collider (FCC-ee) to the interactions of new, heavy particles via publicly available extensions to the smelli and flavio computer programs. We parameterize new particles' effects without any flavor assumptions and take into account the projected experimental and correlated theoretical uncertainties of various electroweak and Higgs observables at the proposed collider. We illustrate a use of the tool by estimating the sensitivity of the FCC-ee to a $Z^\prime$ model with flavor-specific couplings which explains anomalies inferred from present-day measurements and Standard Model predictions of observables that involve the $b \rightarrow s \ell^+ \ell^-$ transition.

==> anc/_kinetic_mixing.py_ <==
#!/usr/bin/python3
# Program to calculate phenomenology of kinetic mixing
# By Ben Allanach and Nico Gubernari, arXiv:2409.06804 [hep-ph]
# Adapted back to calculate for unmixed TFHM
# examples of use:
# python3 kinetic_mixing.py LEP2 susy
# python3 kinetic_mixing.py 0 -3 plot eps 0
# python3 kinetic_mixing.py 0 -3 fit_2d eps 0 0.073 -0.11
# python3 kinetic_mixing.py 0 -3 fit 0.048 -0.86 -0.194
# python3 kinetic_mixing.py 0 -3 point  -0.86 -0.194
# python3 kinetic_mixing.py 0 -3 plot_fitted
# python3 kinetic_mixing.py 0 -3 plot_theta
# python3 kinetic_mixing.py 0 -3 scan_3d 11
# python3 kinetic_mixing.py 0 -3 plot_bf
# import cmath
# import subprocess
import string
import os 
import math
from math import e
import sys
import numpy as np
from multiprocessing import Pool
from datetime import date
from shutil import copyfile
from os.path import exists
# Check whether number of arguments is reasonable
# To install LEP2 files across to the flavio/smelli directories
# > ./kinetic_mixing.py LEP2 laptop/susy 

# Import the LEP2 likelihoods into the flavio and smelli directories.
# It works with flavio-2.6.1 and smelli-2.4.2
def import_LEP2():
   # These two directories could for use on laptop:
    if (sys.argv[2] == "laptop"):
        # smelli_dir="/home/bca20/.local/lib/python3.10/site-packages/smelli/data/yaml"    
        # These are for pcthben
        smelli_dir="/home/bca20/code/smelli-master/smelli/data/yaml"
        flavio_dir="/home/bca20/.local/lib/python3.10/site-packages/flavio/data"
    elif (sys.argv[2] == "susy"):
        base_dir = "/alt/applic/user-maint/bca20/Conda/envs/banom2/lib/python3.12/site-packages/"
        flavio_dir = base_dir + "flavio/data"
        smelli_dir = base_dir + "smelli/data/yaml"
        # flavio_dir="/home/bca20/.local/lib/python3.8/site-packages/flavio/data"
        # flavio_dir="/alt/applic/user-maint/bca20/Conda/envs/banom/lib/python3.12/site-packages/flavio/data"
        # smelli_dir="/home/bca20/.local/lib/python3.8/site-packages/smelli/data/yaml"
        # smelli_dir="/alt/applic/user-maint/bca20/Conda/envs/banom/lib/python3.12/site-packages/smelli/data/yaml"
    elif (sys.argv[2] == "summon"):
        base_dir="/home/bca20/.local/lib/python3.8/site-packages/"
        flavio_dir = base_dir + "flavio/data"
        smelli_dir = base_dir + "smelli/data/yaml"
    else:
        print('Argument 3 should be laptop/susy')
        quit()        
    copyfile("measurements.yml", flavio_dir + "/measurements.yml")
    copyfile("ee_ee.py", flavio_dir + "/../physics/scattering/ee_ee.py")
    copyfile("ee_ll.py", flavio_dir + "/../physics/scattering/ee_ll.py")
    copyfile("__init__.py", flavio_dir + "/../physics/scattering/__init__.py")    
    copyfile("measurements_eell.yaml", smelli_dir + "/measurements_eell.yaml")
    copyfile("measurements_eeee.yaml", smelli_dir + "/measurements_eeee.yaml")
    copyfile("likelihood_eell.yaml", smelli_dir + "/likelihood_eell.yaml")
    copyfile("observables_eell.yaml", smelli_dir + "/observables_eell.yaml")
    copyfile("observables_eeee.yaml", smelli_dir + "/observables_eeee.yaml")
    copyfile("classes.py", smelli_dir + "/../../classes.py")
    return

if  (sys.argv[1] == "LEP2"):
    import_LEP2()
    quit()

# Before this line, you should have imported the files for the LEP2 likelihoods
import smelli, flavio, wilson
import matplotlib.pyplot as plt
# import inspect
# import seaborn
import time
# import matplotlib.mlab as ml
import pickle
from scipy.stats.distributions import chi2
from scipy.interpolate import griddata
from scipy.optimize import minimize
from scipy.optimize import minimize_scalar
from IPython.display import display

print_intermediate = True

################## define various constants #####################
# default error code aside from nan to fool minimiser
NUMBER_OF_THE_BEAST = 6e66
# default upper range in gauge coupling
gx_max = 0.4
# default U(1)_X charge of the third-family baryons
XB_3 = 1 # 3 B_3
# hypercharges of the various SM fields
Y_Q =  1. / 6.
Y_U =  2. / 3.
Y_D = -1. / 3.
Y_E = -1
Y_L = -1. / 2.
Y_H =  1. / 2.
# Reference value for M_Z'
MZP = 3000.
# Non-redundant WCXF basis: see https://github.com/wcxf/wcxf-bases/blob/429bcbf1f2b9fc80f488ffd88b5e497f7dd4a3e2/smeft.warsaw.basis.json#L550\ and https://arxiv.org/pdf/1704.04504
QQ1_NONREDUNDANT_INDICES = [1111,1112,1113,1122,1123,1133,1212,1213,1221,1222,1223,1231,1232,1233,1313,1322,1323,1331,1332,1333,2222,2223,2233,2323,2332,2333,3333] # 27 entries
LQ1_NONREDUNDANT_INDICES = [1111,1112,1113,1122,1123,1133,1211,1212,1213,1221,1222,1223,1231,1232,1233,1311,1312,1313,1321,1322,1323,1331,1332,1333,2211,2212,2213,2222,2223,2233,2311,2312,2313,2321,2322,2323,2331,2332,2333,3311,3312,3313,3322,3323,3333] # 45 entries
################## End of define constants #####################

# # The following two integers can vary along our model line but here is the default
xl1 = 0
xl2 = -3
# anomaly cancellation and model conditions: this is for classic TFHM
xl3 = 0
xe1 = 0; xe2 = 0; xe3 = -6
xq3 = 1; xu3 = 4; xd3 = -2
xh = xu3 - xq3
# U(1)_X charges of the various fields in array form
xq = [0, 0, xq3]
xl = [xl1, xl2, xl3]
xu = [0, 0, xu3]
xe = [xe1, xe2, xe3]
xd = [0, 0, xd3]
param_noscan = ""; param = 0.

# Convenience: returns indices with an offset of 1 making it easier to read
Xq = lambda i: xq[i-1] # Xq is the U(1)_X charge of the ith LH quark
Xl = lambda i: xl[i-1] # Xl is the U(1)_X charge of the ith LH lepton
Xu = lambda i: xu[i-1] # Xu is the U(1)_X charge of the ith RH up-type quark
Xd = lambda i: xd[i-1] # Xd is the U(1)_X charge of the ith RH down-type quark
Xe = lambda i: xe[i-1] # Xe is the U(1)_X charge of the ith RH electron

def oname():
#    return "best_fit_3000_0_-3"
     return 'malaphoric_scan_' + str(int(MZP)) + '_' + param_noscan + '_' + str(param) + '_' + str(xl1) + '_' + str(xl2)

def plot_y3():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)) and param_noscan != 'eps':
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    fcnc_dchi2_for_plot = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot]
    ncba_dchi2_for_plot = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot]
    ewpt_dchi2_for_plot = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot]
    # bsbs_dchi2_for_plot = [2*data['DeltaM_s'] for data in data_for_plot] 
    # EWPT e+e- -> l+l-
    max_dchi2_ewpt = np.nanmax(ewpt_dchi2_for_plot)
    pos = ewpt_dchi2_for_plot.index(max_dchi2_ewpt)
    gx_ewpt = gx_for_plot[pos]
    eps_ewpt = eps_for_plot[pos]
    theta_ewpt = theta_for_plot[pos]
    print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt),' gx=',gx_ewpt,' eps=',eps_ewpt)
    # RK(*) etc
    max_dchi2_fcnc = np.nanmax(fcnc_dchi2_for_plot)
    pos = fcnc_dchi2_for_plot.index(max_dchi2_fcnc)
    gx_fcnc = gx_for_plot[pos]
    eps_fcnc = eps_for_plot[pos]
    theta_fcnc = theta_for_plot[pos]
    print('Max[chi^2_SM(LFU)-chi^2(LFU)]=' + str(max_dchi2_fcnc),' gx=',gx_fcnc,' eps=',eps_fcnc)
    # Other NCBAs
    max_dchi2_ncba = np.nanmax(ncba_dchi2_for_plot)
    pos = ncba_dchi2_for_plot.index(max_dchi2_ncba)
    gx_ncba = gx_for_plot[pos]
    eps_ncba = eps_for_plot[pos]
    theta_ncba = theta_for_plot[pos]
    # BsBs mixing
    # min_dchi2_bsbs = min(bsbs_dchi2_for_plot)
    # pos = bsbs_dchi2_for_plot.index(min_dchi2_bsbs)
    # gx_bsbs = gx_for_plot[pos]
    # eps_bsbs = eps_for_plot[pos]
    # theta_bsbs = theta_for_plot[pos]
    print('Max[chi^2_SM(quarks)-chi^2(quarks)]=' + str(max_dchi2_ncba),' gx=',gx_ncba,' eps=',eps_ncba)
    # Plot 70%/95% contours for global fit
    x = []; y = []; xlab = ''; ylab = ''
    # 3-parameter delta chi^2 for contours
    cl_95 = 7.82; cl_68 = 3.67
    if (param_noscan == 'theta'):
        x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\hat \epsilon$'
        if (param != 0):
            cl_95 = 5.99; cl_68 = 2.28 # 2-parameter Dchi^2
    elif (param_noscan == 'eps'):
        x = np.array(gx_for_plot);    y = np.array(theta_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\theta_{sb}$'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2
    elif (param_noscan == 'gx'):
        x = np.array(eps_for_plot);   y = np.array(theta_for_plot)
        xlab = r'\hat \epsilon$'        
        ylab = r'\theta'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2        
    z = np.array(dchi2_for_plot)
    z2 = np.array(ncba_dchi2_for_plot)
    z3 = np.array(fcnc_dchi2_for_plot)
    # z4 = np.array(bsbs_dchi2_for_plot)
    z5 = np.array(ewpt_dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    Z2 = z2.reshape(-1, cols)
    Z3 = z3.reshape(-1, cols)
    # Z4 = z4.reshape(-1, cols)
    Z5 = z5.reshape(-1, cols)                            
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = cl_68
    contourf_ = ax.contourf(X, Y, Z, [max_dchi2-chi2_level, max_dchi2], colors='k',alpha=alpha_level)
    contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ncba-chi2_level, max_dchi2_ncba], colors='b',  alpha=alpha_level)
    contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-chi2_level, max_dchi2_fcnc], colors='r',  alpha=alpha_level)
    contourf4_ = ax.contourf(X, Y, Z5, [max_dchi2_ewpt-chi2_level, max_dchi2_ewpt], colors='y', alpha=alpha_level)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-cl_68], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-cl_95], colors='k', linestyles='dashed')
    contour4_ = ax.contour (X, Y, Z2, [max_dchi2_ncba-cl_68], colors='b')
    contour5_ = ax.contour (X, Y, Z3, [max_dchi2_fcnc-cl_68], colors='r')
    contour6_ = ax.contour (X, Y, Z5, [max_dchi2_ewpt-cl_68], colors='y')
    if param_noscan == 'theta':
        if (param == 0.0): ax.text(0.4 * gx_max,0.5,r"profiled $\theta_{sb}$",color='k')
        else: ax.text(0.4 * gx_max,0.5,r"$\theta_{sb}=$" + str(param),color='k')
        if (xl2 == -3 and xl1 == 0):
            ax.text(0.4 * gx_max,0.7,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_ncba, eps_ncba, 'b.',label='quarks', alpha=0.5)
    ax.plot(gx_fcnc, eps_fcnc, 'r.',label='LFU', alpha=0.5)
    ax.plot(gx_ewpt, eps_ewpt, 'y.',label='EWPO',alpha=0.5)
    ax.plot(gx_gf, eps_gf, 'k.', label='global')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    plt.legend(loc=[1.02,0.2])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.savefig(oname() + '.pdf', bbox_inches = "tight")
    return

def plot():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)) and param_noscan != 'eps':
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    lep2_dchi2_for_plot = [2*data['likelihood_eell.yaml'] for data in data_for_plot]
    fcnc_dchi2_for_plot = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot]
    ncba_dchi2_for_plot = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot]
    ewpt_dchi2_for_plot = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot]
    # bsbs_dchi2_for_plot = [2*data['DeltaM_s'] for data in data_for_plot] 
    # EWPT e+e- -> l+l-
    max_dchi2_ewpt = np.nanmax(ewpt_dchi2_for_plot)
    pos = ewpt_dchi2_for_plot.index(max_dchi2_ewpt)
    gx_ewpt = gx_for_plot[pos]
    eps_ewpt = eps_for_plot[pos]
    theta_ewpt = theta_for_plot[pos]
    print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt),' gx=',gx_ewpt,' eps=',eps_ewpt)
    # LEP-2 e+e- -> l+l-
    max_dchi2_lep2 = np.nanmax(lep2_dchi2_for_plot)
    pos = lep2_dchi2_for_plot.index(max_dchi2_lep2)
    gx_lep2 = gx_for_plot[pos]
    eps_lep2 = eps_for_plot[pos]
    theta_lep2 = theta_for_plot[pos]
    print('Max[chi^2_SM(LEP2)-chi^2(LEP2)]=' + str(max_dchi2_lep2),' gx=',gx_lep2,' eps=',eps_lep2)
    # RK(*) etc
    max_dchi2_fcnc = np.nanmax(fcnc_dchi2_for_plot)
    pos = fcnc_dchi2_for_plot.index(max_dchi2_fcnc)
    gx_fcnc = gx_for_plot[pos]
    eps_fcnc = eps_for_plot[pos]
    theta_fcnc = theta_for_plot[pos]
    print('Max[chi^2_SM(LFU)-chi^2(LFU)]=' + str(max_dchi2_fcnc),' gx=',gx_fcnc,' eps=',eps_fcnc)
    # Other NCBAs
    max_dchi2_ncba = np.nanmax(ncba_dchi2_for_plot)
    pos = ncba_dchi2_for_plot.index(max_dchi2_ncba)
    gx_ncba = gx_for_plot[pos]
    eps_ncba = eps_for_plot[pos]
    theta_ncba = theta_for_plot[pos]
    # BsBs mixing
    # min_dchi2_bsbs = min(bsbs_dchi2_for_plot)
    # pos = bsbs_dchi2_for_plot.index(min_dchi2_bsbs)
    # gx_bsbs = gx_for_plot[pos]
    # eps_bsbs = eps_for_plot[pos]
    # theta_bsbs = theta_for_plot[pos]
    print('Max[chi^2_SM(quarks)-chi^2(quarks)]=' + str(max_dchi2_ncba),' gx=',gx_ncba,' eps=',eps_ncba)
    # Plot 70%/95% contours for global fit
    x = []; y = []; xlab = ''; ylab = ''
    # 3-parameter delta chi^2 for contours
    cl_95 = 7.82; cl_68 = 3.67
    if (param_noscan == 'theta'):
        x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\hat \epsilon$'
        if (param != 0):
            cl_95 = 5.99; cl_68 = 2.28 # 2-parameter Dchi^2
    elif (param_noscan == 'eps'):
        x = np.array(gx_for_plot);    y = np.array(theta_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\theta_{sb}$'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2
    elif (param_noscan == 'gx'):
        x = np.array(eps_for_plot);   y = np.array(theta_for_plot)
        xlab = r'\hat \epsilon$'        
        ylab = r'\theta'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2        
    z = np.array(dchi2_for_plot)
    z1 = np.array(lep2_dchi2_for_plot)    
    z2 = np.array(ncba_dchi2_for_plot)
    z3 = np.array(fcnc_dchi2_for_plot)
    # z4 = np.array(bsbs_dchi2_for_plot)
    z5 = np.array(ewpt_dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    Z1 = z1.reshape(-1, cols)
    Z2 = z2.reshape(-1, cols)
    Z3 = z3.reshape(-1, cols)
    # Z4 = z4.reshape(-1, cols)
    Z5 = z5.reshape(-1, cols)                            
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = cl_68
    contourf_ = ax.contourf(X, Y, Z, [max_dchi2-chi2_level, max_dchi2], colors='k',alpha=alpha_level)
    contourf1_ = ax.contourf(X, Y, Z1, [max_dchi2_lep2-chi2_level, max_dchi2_lep2], colors='g',alpha=alpha_level)
    contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ncba-chi2_level, max_dchi2_ncba], colors='b',  alpha=alpha_level)
    contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-chi2_level, max_dchi2_fcnc], colors='r',  alpha=alpha_level)
    contourf4_ = ax.contourf(X, Y, Z5, [max_dchi2_ewpt-chi2_level, max_dchi2_ewpt], colors='y', alpha=alpha_level)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-cl_68], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-cl_95], colors='k', linestyles='dashed')
    contour3_ = ax.contour (X, Y, Z1, [max_dchi2_lep2-cl_68], colors='g')
    contour4_ = ax.contour (X, Y, Z2, [max_dchi2_ncba-cl_68], colors='b')
    contour5_ = ax.contour (X, Y, Z3, [max_dchi2_fcnc-cl_68], colors='r')
    contour6_ = ax.contour (X, Y, Z5, [max_dchi2_ewpt-cl_68], colors='y')
    if param_noscan == 'theta':
        if (param == 0.0): ax.text(0.4 * gx_max,0.5,r"profiled $\theta_{sb}$",color='k')
        else: ax.text(0.4 * gx_max,0.5,r"$\theta_{sb}=$" + str(param),color='k')
        if (xl2 == -3 and xl1 == 0):
            ax.text(0.4 * gx_max,0.7,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_ncba, eps_ncba, 'b.',label='quarks', alpha=0.5)
    ax.plot(gx_fcnc, eps_fcnc, 'r.',label='LFU', alpha=0.5)
    ax.plot(gx_ewpt, eps_ewpt, 'y.',label='EWPO',alpha=0.5)
    ax.plot(gx_lep2, eps_lep2, 'g.',label='LEP2',alpha=0.5)    
    ax.plot(gx_gf, eps_gf, 'k.', label='global')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    plt.legend(loc=[1.02,0.2])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.savefig(oname() + '.pdf', bbox_inches = "tight")
    return

def plot_theta():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)):
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    # Plot 70%/95% contours for global fit
    x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
    xlab = r'$\hat g_X$'
    ylab = r'$\hat \epsilon$'
    z = np.array(dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    ax.set_ylim([-1., 1.])
    ax.set_xlim([0., gx_max]) 
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = 3.67 # 7.82 for 3-D 95% CL,, 2.28 for 68%
    contour_  = ax.contour (X, Y, Z, [max_dchi2-3.67], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-7.82], colors='k', linestyles='dashed')
    if (param == 0.0): ax.text(gx_max * 0.4,0.7,r"profiled $\theta_{sb}$",color='k')
    else: ax.text(gx_max * 0.4,0.5,r"$\theta_{sb}=$" + str(param),color='k')    
    ax.text(gx_max * 1.1, 1.1, r"$\theta_{sb}$", color='k')
    if (xl2 == -3 and xl1 == 0):
        ax.text(gx_max * 0.4,0.85,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_gf, eps_gf, 'k.')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    #plt.legend(loc=[0.55,0.015])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    w = np.array(theta_for_plot)
    W = w.reshape(-1, cols)    
    aa = plt.pcolor(X, Y, W)    
    cbar = fig.colorbar(aa)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-3.67], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-7.82], colors='k', linestyles='dashed')
    plt.savefig(oname() + '_theta.pdf', bbox_inches = "tight")
    return

if (sys.argv[3] == "plot_theta"):
    param_noscan = "theta"    
    plot_theta()

if (sys.argv[3] == "plot"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);
    plot()

if (sys.argv[3] == "plot_y3"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);
    plot_y3()

if (sys.argv[3] == "plot_fitted"):
    param_noscan = "theta"
    plot()
    
# Fills SMEFT qq(1) operators according to non-redundant WCXF basis
# arguments: U(1)_X gauge coupling, MZ'², Xi matrix
def fill_qq1(gx, one_o_mzp_sq, mix):
   qq1_3333_unmixed = -0.5 * one_o_mzp_sq
   listqq1 = {}
   for i in range(1, 4):
       for j in range(1, 4):
           for k in range(1, 4):
               for l in range(1, 4): # Loops over the four indices
                   # The indices as an int
                   intIndex     = 1000*i + 100*j + 10*k + l 
                   # Combination from commuting currents
                   intpermIndex = 1000*k + 100*l + 10*i + j 
                   # h.c
                   inthcIndex1  = 1000*l + 100*k + 10*j + i 
                   # h.c + commuting currents
                   inthcIndex2  = 1000*j + 100*i + 10*l + k 
                   # List of equivalent permutations
                   permlist     = [intIndex, intpermIndex, inthcIndex1, inthcIndex2] 
                   # Choose the combination which is the one in the WCXF basis
                   match = [m for m in QQ1_NONREDUNDANT_INDICES if m in permlist][0] 
                   name = 'qq1_' + str(match)
                   # Add the contribution to the non-redundant operator
                   if name in listqq1:
                       listqq1[name] += qq1_3333_unmixed * mix[i-1][j-1] * mix[k-1][l-1]
                   else:
                       listqq1[name] =  qq1_3333_unmixed * mix[i-1][j-1] * mix[k-1][l-1]
   return listqq1

# This function fills in mixed 3 by 3 entries in smelli conventions - mixes Q family lables
# init_str = eg `lq22', the first initial names before the last two family numbers
# num      = value of basic coupling
# mix      = mixing matrix to multiply by
# end_str  = string (usually 2 digits) to append to string name
def fill_in_end(lis, init_str, num, mix, end_str = ''):
    for i in range(1, 4):
        for j in range (i, 4):
            name = init_str + str(i) + str(j) + end_str
            if i == j:
               lis[name] = num * mix[i-1][j-1]
            else:
               lis[name] = num * (mix[i-1][j-1] + np.conj(mix[j-1][i-1]))
    return 

# Down-quark mixing matrix
VdL = [] 

# Kronecker delta
delta = lambda i, j: 1 if (i == j) else 0 

def get_gp():
    # g', the hypercharge gauge coupling, is set without including the effects of the SMEFT WCs: the resulting calculated dim-6 WCs will only differ at the dim-8 level
    par = flavio.default_parameters
    GF = par.get_central('GF')
    MW = par.get_central('m_W')
    mz = par.get_central('m_Z')
    alpha_e = par.get_central('alpha_e')
    vb = np.sqrt(1 / np.sqrt(2) / GF)
    gbar = 2 * MW / vb
    ebar = np.sqrt(4 * np.pi * alpha_e)
    gpmz = ebar * gbar / np.sqrt(gbar**2 - ebar**2)
    beta1 = 41. / 6.
    alpha1inv = 4 * np.pi / gpmz**2 - beta1 / (2 * np.pi) * np.log(MZP / mz)
    gp = np.sqrt((4 * np.pi) / alpha1inv)
    return gp

# This function sets the input. theta is the s_L-b_L mixing angle. c23 and s23 are the cosine and sine of theta. eps=epsilon is the coefficient of the kinetic mixing term
def calcSMEFTwcs(gx, eps, theta):
    gp = get_gp()
    mzp = MZP
    # if eps > 1. or eps < -1.: 
    # print('in calcSMEFTwcs: argument |epsilon=',eps,'|>1'); 
    #    quit(); 
    # Fix d_L mixing matrix
    s23 = np.sin(theta)
    c23 = np.cos(theta)
    VdL = np.array([
        [1,    0,   0],
        [0,  c23, s23],
        [0, -s23, c23]
    ])
    # matrix of couplings to down_L quarks
    xi = []
    # Product of epsilon and gprime
    eps_gp = eps * gp  
    for i in range(0, 3):
        row = [gx * np.conj(VdL[2, i]) * VdL[2, j] - Y_Q * eps_gp * delta(i, j) for j in range(0, 3)]
        xi.append([gx * np.conj(VdL[2, i]) * VdL[2, j] - Y_Q * eps_gp * delta(i, j) for j in range(0, 3)])
        
    one_o_mzp_sq = 1. / mzp**2
    lis = fill_qq1(gx, one_o_mzp_sq, xi)

    # Cycle through generation indices: j>i
    for i in range(1, 4):
        for j in range(i, 4):
            factor = 1 if i == j else 2
            num = str(i) + str(i) + str(j) + str(j)
            lis['ll_' + num] = -(1/2) * factor * (gx * Xl(i) - Y_L * eps_gp) * (gx * Xl(j) - Y_L * eps_gp) * one_o_mzp_sq    
            lis['ee_' + num] = -(1/2) * factor * (gx * Xe(i) - Y_E * eps_gp) * (gx * Xe(j) - Y_E * eps_gp) * one_o_mzp_sq
            lis['uu_' + num] = -(1/2) * factor * (gx * Xu(i) - Y_U * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq
            lis['dd_' + num] = -(1/2) * factor * (gx * Xd(i) - Y_D * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq

    # Cycle through generation indices i, j   
    for i in range(1, 4):
        for j in range(1, 4):
            num = str(i) + str(i) + str(j) + str(j)
            lis['eu_' + num] = - (gx * Xe(i) - Y_E * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq
            lis['ed_' + num] = - (gx * Xe(i) - Y_E * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq
            lis['ud1_' + num]= - (gx * Xu(i) - Y_U * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq
            lis['le_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xe(j) - Y_E * eps_gp) * one_o_mzp_sq            
            lis['lu_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq            
            lis['ld_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq

    # Cycle through single generation index i
    for i in range (1, 4):
       num = str(i) + str(i)
       fill_in_end(lis, 'lq1_' + num, -Xq(3) * (Xl(i) * gx - Y_L * eps_gp) * one_o_mzp_sq, xi)
       fill_in_end(lis, 'qu1_'      , -Xq(3) * (Xu(i) * gx - Y_U * eps_gp) * one_o_mzp_sq, xi, num)
       fill_in_end(lis, 'qd1_'      , -Xq(3) * (Xd(i) * gx - Y_D * eps_gp) * one_o_mzp_sq, xi, num)       
       fill_in_end(lis, 'qe_'       , -Xq(3) * (Xe(i) * gx - Y_E * eps_gp) * one_o_mzp_sq, xi, num)
       lis['phil1_' + str(i) + str(i)] = - (xh * gx - Y_H * eps_gp) * (Xl(i) * gx - Y_L * eps_gp) * one_o_mzp_sq
       lis['phiu_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xu(i) * gx - Y_U * eps_gp) * one_o_mzp_sq
       lis['phid_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xd(i) * gx - Y_D * eps_gp) * one_o_mzp_sq
       lis['phie_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xe(i) * gx - Y_E * eps_gp) * one_o_mzp_sq       

    fill_in_end(lis, 'phiq1_', -Xq(3) * (xh * gx - Y_H * eps_gp) * one_o_mzp_sq, xi)
    lis['phiD']   = - 2 * (xh * gx - Y_H * eps_gp)**2 * one_o_mzp_sq
    lis['phiBox'] = 0.25 * lis['phiD']
    # display_wcs(lis) # DEBUG
    return lis

def display_wcs(wcs):
    wcs = dict(sorted(wcs.items()))
    for key, value in wcs.items():
        if value != 0.: print(f"{key}: {value}")

def debug_wcs():
    print('# Example with gx=1, mzp=3000, theta = np.pi/6, eps=0.5:')
    display_wcs(calcSMEFTwcs(1., 0.5,  np.pi / 6.))

# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM
def pull_to_chisq(x):
    if (x > 0):
        ans = -x**2
    else:
        ans = x**2
    return ans

# gets the statistical pull of experiment from theory
def get_pull(ln_sm, observ):
    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])

def bf_pars():
    with open('best_fit_3000_0_-3.dat' , 'rb') as filehandle:
        res = pickle.load(filehandle)
    return res

def read_bf():
    with open('malaphoric_bf_0_-3.dat', 'rb') as filehandle:
        glp = pickle.load(filehandle)
    return glp

# This function returns a dictionary of the pulls of the observables in the likelihood
def obs_list(ln):
    return {r'$\Delta M_s$': get_pull(ln, 'DeltaM_s'),
        r'$M_W$': get_pull(ln, 'm_W'),
        r'BR($B_s\rightarrow \mu^+ \mu^-$)': get_pull(ln, 'BR(Bs->mumu)'), 
        r'BR($B^+\rightarrow K \mu \mu)(1.1,2)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 1.1, 2.0)),
        r'BR($B^+\rightarrow K \mu \mu)(2,3)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 2.0, 3.0)),
        r'BR($B^+\rightarrow K \mu \mu)(3,4)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 3.0, 4.0)),
        r'BR($B^+\rightarrow K\mu \mu)(4,5)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 4.0, 5.0)),
        r'BR($B^+\rightarrow K \mu \mu)(5,6)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 5.0, 6.0)),
        r'$R_K(1.1,6)$': get_pull(ln, ('<Rmue>(B+->Kll)', 1.1, 6.0)),
        r'$R_{K^*}(0.1,1.1)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 0.1, 1.1)),
        r'$R_{K^*}(1.1,6)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),
        r'$P_5^{\prime}(2.5,4)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 2.5, 4)),
        r'$P_5^{\prime}(4,6)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 4, 6)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(0.1,0.98)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 0.1, 0.98)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(1.1,2.5)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 1.1, 2.5)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(2.5,4)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 2.5, 4.0)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(4,6)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 4.0, 6.0)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(15,19)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 15.0, 19.0))
        }

# Gives theta for given gx and eps
def fit_theta(pars):
    gx = pars[0]; eps = pars[1]; gp = 0.35
    if (gx == 0.): return np.nan
    # Initial guess for theta is based on the approximation that it is mainly controlled by SMEFT WC Clq_2223. We extracted this from a best-fit point
    s2tsb = 0.00218 / (gx * (xl2 * gx + 0.5 * eps * gp))
    if (abs(s2tsb) <= 1.0): theta_start = 0.5 * np.arcsin(s2tsb)
    else: theta_start = np.sign(s2tsb) * np.pi * 0.4
    if print_intermediate:
        print('# Theta guess: ',theta_start)
    if (theta_start > 1. or theta_start == float("inf")): theta_start = 1.0
    elif (theta_start < -1. or theta_start == float("-inf")): theta_start = -1.0
    bds = (0., 0.)
    if theta_start < 0.: bds = (theta_start * 1.1, theta_start * 0.9)
    else: bds = (theta_start * 0.9, theta_start * 1.1)
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    # res = minimize_scalar(minus_lnL_1par, bounds=bds, args=(gx, eps), method='bounded', options={'maxiter': 40, 'xatol': 0.001, 'disp': print_intermediate * 3}) # FASTEST METHOD BUT MIGHT FAIL
    #if (res.success == False):
    res = minimize_scalar(minus_lnL_1par, bracket=bds, args=(gx, eps), method='brent', tol = 0.1, options={'maxiter': 40, 'disp': print_intermediate * 3}) # MIGHT BE MORE STABLE - 9 evals
    # res = minimize_scalar(minus_lnL_1par, bracket=bds, bounds=(-1., 1.), args=(gx, eps), method='golden', tol = 0.1, options={'maxiter': 40, 'xtol': 0.001, 'disp': print_intermediate}) # MIGHT ALSO BE MORE STABLE BUT EVEN SLOWER
    return res.x

# Fits theta for given gx and eps
def calc_point_3d(pars):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    gx = pars[0]; eps = pars[1]
    theta = fit_theta(pars)
    x = [ gx, eps, theta ]
    return calc_point(x)

def nan_dict():
    dictionary = {}
    keys = ['global', 'fast_likelihood_quarks.yaml', 'likelihood_lfu_fcnc.yaml', 'likelihood_eell.yaml', 'likelihood_ewpt.yaml' ]
    dictionary = {}
    for key in keys:
        dictionary[key] = np.nan
    return dictionary

def nob_dict():
    dictionary = {}
    keys = ['global', 'fast_likelihood_quarks.yaml', 'likelihood_lfu_fcnc.yaml', 'likelihood_eell.yaml', 'likelihood_ewpt.yaml' ]
    dictionary = {}
    for key in keys:
        dictionary[key] = -NUMBER_OF_THE_BEAST
    return dictionary

# This function calculates the observables and chi-squared of a single point.
def calc_point(pars, func=nan_dict):
    gx = pars[0]; eps = pars[1]; theta = pars[2]    
    dictionary = {}
    if (theta == np.nan or theta > np.pi * 0.5 or theta < -np.pi * 0.5):
        dictionary = func()
    else:
        glp = gl.parameter_point(calcSMEFTwcs(gx, eps, theta), scale = MZP)
        try:
            dictionary = glp.log_likelihood_dict()
        except Exception as E:
            # Getting rid of to see if it parallelises better
            #if (print_intermediate):
            #    print(E)
            dictionary = func()
    dictionary['gx'] = gx
    dictionary['eps'] = eps
    dictionary['mzp'] = MZP
    dictionary['theta'] = theta
    if print_intermediate:
        print("# Point gx=" + str(gx) + " mzp=" + str(MZP) + " eps=" + str(eps) + " theta=" + str(theta) + " dchi^2=" + str(2 * dictionary['global']))
    return dictionary

def plot_bf():
    with open('sm.dat', 'rb') as filehandle:
        sm = pickle.load(filehandle)
    SM_int = obs_list(sm)
    print('SM observables:')
    display(SM_int)
    with open('malaphoric_bf_0_-3.dat', 'rb') as filehandle:
        bf = pickle.load(filehandle)
    B3L2_int = obs_list(bf)
    print('B3L2 observables:')    
    display(B3L2_int)
    plt.rcParams.update({'font.size': 22})
    #ax.legend(loc='upper center')
    y_pos = np.arange(0, -len(SM_int), -1)
    fig2 = plt.figure(figsize = (5, 10))
    ax2 = plt.subplot(1, 1, 1)
    ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')
    lbl = '$B_3-L_2$'
    ax2.barh(y_pos, B3L2_int.values(), alpha=0.3, color='r', label=lbl)
    ax2.set_yticks(y_pos)
    ax2.set_ylim([-17.5, 4])
    ax2.set_xlim([-3.5, 4.5])
    ax2.set_yticklabels(SM_int.keys())
    plt.xlabel('pull')
    ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))
    ax2.xaxis.set_major_locator(plt.MultipleLocator(1))
    ax2.legend(loc='upper center')
    plt.savefig('b3l2_int.pdf', bbox_inches='tight')    
    return

def inv_point(gx, eps, theta, best_fit = False):
    if print_intermediate:
        print("# Point gx=" + str(gx) + " mzp=" + str(MZP) + " eps=" + str(eps) + " theta=" + str(theta))
    display_wcs(calcSMEFTwcs(gx, eps, theta))
    glp = gl.parameter_point(calcSMEFTwcs(gx, eps, theta), scale = MZP)
    print('lnL relative to SM:')
    display(glp.log_likelihood_dict())
    display(obs_list(glp))
    if (best_fit): # save best-fit point
        with open('malaphoric_bf_0_-3.dat', 'wb') as filehandle: pickle.dump(glp, filehandle)
    print('chi^2:')
    display(glp.chi2_dict())
    print('N:')
    display(glp.likelihood.number_observations_dict())
    print('p-val:')
    display(glp.pvalue_dict())
    nobs  = glp.likelihood.number_observations_dict()['global']
    dof   = nobs - 3
    chisq = glp.chi2_dict()['global']
    print ('chi2=',chisq)
    if (eps == 0.): dof = nobs - 2
    if (gx == 0.): dof = nobs
    print('p-val=',chi2.sf(chisq, dof))
        
def minus_lnL_1par(theta, gx, eps):
    pars = [ gx, eps, theta ]
    dictionary = calc_point(pars, nob_dict)
    # if print_intermediate:  # DEBUG
    #   display(dictionary)
    return -dictionary['global']

def minus_lnL_3pars(pars1):
    pars = [pars1[0], pars1[1], pars1[2]]
    dictionary = calc_point(pars)
    if print_intermediate:
       display(dictionary)
    return -dictionary['global']

def minus_lnL_2pars(pars1):
    mzp = MZP # Reference value
    pars = []
    if param_noscan == "eps":
        eps = param
        pars = [pars1[0], eps, pars1[1]]        
    elif param_noscan == "theta":
        theta = param
        pars = [pars1[0], pars1[1], theta]        
    elif param_noscan == "gx":
        gx = param
        pars = [gx, pars1[0], pars1[1]]        
    dictionary = calc_point(pars)
    if print_intermediate:
        display(dictionary)
    return -dictionary['global']

def print_bf(res):
    func = calcSMEFTwcs
    gx  = res.x[0]
    eps = res.x[1]
    theta23 = res.x[2]
    wcs = func(gx, MZP, eps, theta)
    # display(wcs)
    obj = gl.parameter_point(wcs, scale = MZP)
    obj.log_likelihood_global()
    global_dchi2  = -2 * obj.log_likelihood_dict()['global']
    lfu_dchi2     = -2 * obj.log_likelihood_dict()['likelihood_lfu_fcnc.yaml']
    quarks_dchi2  = -2 * obj.log_likelihood_dict()['fast_likelihood_quarks.yaml']
    lep_dchi2     = -2 * obj.log_likelihood_dict()['likelihood_eell.yaml']
    global_pvalue  = obj.pvalue_dict()['global']
    lfu_pvalue     = obj.pvalue_dict()['likelihood_lfu_fcnc.yaml']
    quarks_pvalue  = obj.pvalue_dict()['fast_likelihood_quarks.yaml']
    lep_pvalue     = obj.pvalue_dict()['likelihood_eell.yaml']
    rk_high = get_pull(obj, ('<Rmue>(B+->Kll)', 1.1, 6.0))
    rk_low  = get_pull(obj, ('<Rmue>(B+->Kll)', 0.1, 1.1))
    rks_low = get_pull(obj, ('<Rmue>(B0->K*ll)', 0.1, 1.1))
    rks_high= get_pull(obj, ('<Rmue>(B0->K*ll)', 1.1, 6.0))
    rkshort = get_pull(obj, ('<Rmue>(B0->Kll)', 1.1, 6.0))
    rksplus = get_pull(obj, ('<Rmue>(B+->K*ll)', 0.1, 6.0))
    d_chi2 = res.fun * 2
    # debug(obj)
    # DEBUG: display(obj.chi2_dict())
    # display(obj.likelihood.number_observations_dict())    
    # DEBUG: display(obj.pvalue_dict())
    display(f' {int(xe1):3d} {global_dchi2:.2f} {global_pvalue:.3f} {lfu_dchi2:.2f} {lfu_pvalue:.3f} {quarks_dchi2:.2f} {quarks_pvalue:.3f} {lep_dchi2:.2f} {lep_pvalue:.3f} {g:.8f} {theta23:.8f} {int(M):4d} {d_chi2:.2f} {rk_high:.3f} {rks_low:.3f} {rks_high:.3f} {rkshort:.3f} {rksplus:.3f} {rk_low:.3f}')
    return

def perform_fit_2d(gx_start, theta_start, mlnl):
    eps_start = 0. 
    print ('# Finding best fit, eps=0., mzp=' + str(MZP), ' xl1=',str(xl1),' xl2=',xl2)
    # Perform two parameter fit
    # wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    start = time.time()
    pars_start=np.array([gx_start, theta_start])
    res = minimize(mlnl, pars_start, method='nelder-mead', tol=0.1,
                   options={'fatol': 1e-1, 'xatol': 0.001, 'disp': True, 'maxfev': 600})
    end = time.time()
    # print_gentype_bf(res)
    print('Took ' + str(end-start) + ' secs')
    display(res)    
    with open('best_fit_2d_' + str(int(MZP)) + '_' + str(res.x[0]) + '_' + str(res.x[1]) + '_' + str(xl1) + '_' + str(xl2) + '.dat', 'wb') as filehandle:
        pickle.dump(res, filehandle)
    return

def perform_fit(gx_start, eps_start, theta_start, mlnl):
    print ('# Finding best fit, mzp=' + str(MZP) + ' xl1=' + str(xl1) + ' xl2=' + str(xl2) + " starting from gx=" + str(gx_start) + " eps=" + str(eps_start) + " theta=" + str(theta_start))
    # Perform three parameter fit 
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    start = time.time()
    pars_start=np.array([gx_start, eps_start, theta_start])
    res = minimize(mlnl, pars_start, method='nelder-mead', tol=0.1,
                   options={'fatol': 1e-1, 'xatol': 0.001, 'disp': True, 'maxfev': 600})
    end = time.time()
    # print_gentype_bf(res)
    print('Took ' + str(end-start) + ' secs')
    display(res)    
    with open('best_fit_' + str(int(MZP)) + '_' + str(res.x[0]) + '_' + str(res.x[1]) + '_' + str(res.x[2]) + '_' + str(xl1) + '_' + str(xl2) + '.dat', 'wb') as filehandle:
        pickle.dump(res, filehandle)
    return

wilson.Wilson.set_default_option('smeft_accuracy', 'integrate') 
gl = smelli.GlobalLikelihood(include_likelihoods={'fast_likelihood_quarks.yaml','likelihood_lfu_fcnc.yaml'})
# resolution for 2d scans: best to make it i*10+1 because it includes the endpoints
def perform_scan(resolution):
    if param_noscan != 'theta' and param_noscan != 'eps' and param_noscan != 'gx':
        print('perform_scan called with incorrect constant parameter ' + param_noscan)
        return
    likelihood_func = calc_point
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    print('# Scanning parameters of Malaphoric model for ',param_noscan,'=',param,' on a grid of ',resolution,'*',resolution,' mzp=', MZP)
    outfile = oname()
    theta_range = np.linspace(-1.0, 0.,  num=resolution)
    eps_range   = np.linspace(-1.0, 1.0, num=resolution)
    gx_range    = np.linspace( 0., gx_max, num=resolution)
    if param_noscan == 'gx':
        gx_range = [ param ]
    elif param_noscan == 'theta':
        theta_range = [ param ]
    elif param_noscan == 'eps':
        eps_range = [ param ]
        theta_range = np.linspace(-0.4, 0.,  num=resolution)
        gx_range    = np.linspace( 0.0, 0.4, num=resolution)
    outfile = outfile + '.dat'
    #
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[gx, eps, theta] for theta in theta_range for gx in gx_range for eps in eps_range]
    #
    Cores= int(os.cpu_count())
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    #
    # calc_likelihoods_*, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(likelihood_func, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution, " * " ,resolution, "on ", today)
    # print output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

# Scan eps and gx but fit theta
def perform_scan_3d(resolution):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    print('# Scanning parameters of Malaphoric model on a grid of ',resolution,'*',resolution,' mzp=', MZP,' and fitting theta')
    outfile = oname() + '.dat'
    eps_range   = np.linspace(-1.0, 1.0, num=resolution)
    gx_range    = np.linspace( 0., gx_max, num=resolution)
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[gx, eps] for gx in gx_range for eps in eps_range]
    #
    Cores= int(os.cpu_count() - 1)
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    # calc_point_3d, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(calc_point_3d, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution, " * " ,resolution, "on ", today)
    # print output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

def maybe_write(fname, func, gx, eps, theta):
    mass = MZP
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    if (exists(fname)):
        # print('# Using previous file ' + fname)
        with open(fname, 'rb') as filehandle:
            obj = pickle.load(filehandle)
    else:
        # print('# Writing new file')
        obj = gl.parameter_point(func(gx, eps, theta), scale = mass)
        obj.log_likelihood_global()
        with open(fname, 'wb') as filehandle:
            pickle.dump(obj, filehandle)
    # debug(obj) - uncomment to check RK or RK*
    return obj


def inv_sm_likelihoods():
    # First, do SM
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')    
    fname = 'sm.dat'
    glp_sm = maybe_write(fname, calcSMEFTwcs, 0., 0., 0.)
    glp_sm.log_likelihood_global()
    print('--- Standard Model ---')
    print('chi2:')
    display(glp_sm.chi2_dict())
    display(obs_list(glp_sm))    
    chi2_sm=glp_sm.chi2_dict()['global']
    print('N:')
    display(glp_sm.likelihood.number_observations_dict())
    print('p-value:')
    display(glp_sm.pvalue_dict())
    return


# Import relevant files for the LEP2 likelihoods. 
if (sys.argv[3] == "wcs"):  debug_wcs()
elif (sys.argv[3] == "bf_point"):
    print_intermediate = True
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    theta = float(sys.argv[7])
    print ('# Calculating point, xl1=', str(xl1),' xl2=',xl2)    
    inv_point(gx, eps, theta, True)
elif (sys.argv[3] == "point"):
    print_intermediate = True
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    theta = float(sys.argv[7])
    print ('# Calculating point, xl1=', str(xl1),' xl2=',xl2)    
    inv_point(gx, eps, theta)
elif (sys.argv[3] == "fit"):
    gx  =  float(sys.argv[4]); eps = float(sys.argv[5]); theta = float(sys.argv[6])
    print('# 3D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit(gx, eps, theta, minus_lnL_3pars)
elif (sys.argv[3] == "fit_theta"):
    print_intermediate = True
    print ('# Fitting theta: MZprime=', str(MZP), ' xl1=', str(xl1),' xl2=',xl2)
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    pars = [ gx, eps ]
    print('theta=',fit_theta(pars)) 
elif (sys.argv[3] == "fit"):
    gx  =  float(sys.argv[4]); eps = float(sys.argv[5]); theta = float(sys.argv[6])
    print('# 3D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit(gx, eps, theta, minus_lnL_3pars)
elif (sys.argv[3] == "fit_2d"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);    
    # gx    =  0.1; theta = -0.05; eps = 0.
    gx =  float(sys.argv[6]); theta = float(sys.argv[7]);
    eps = 0.
    print('# 2D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit_2d(gx, theta, minus_lnL_2pars)
elif (sys.argv[3] == "scan"):
    print_intermediate = False
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);    
    resn = int(sys.argv[6]);
    print('# 2D scan of xl1=',xl1,' xl2=',xl2,' holding',param_noscan,'=',param)
    perform_scan(int(resn))
elif (sys.argv[3] == "scan_3d"):
    print_intermediate = False
    param_noscan = "theta"; param = 0.0
    resn = int(sys.argv[4]);
    print('# 3D scan of xl1=',xl1,' xl2=',xl2,' fitting theta')
    perform_scan_3d(int(resn))
    # elif (sys.argv[3] == "investigate"):
    #     fname = sys.argv[4]
    #     with open(fname, 'rb') as filehandle:
    #         res = pickle.load(filehandle)
    #         gx  = res.x[0]
    #         eps = res.x[1]
    #         theta = res.x[2]
elif (sys.argv[3] == "SM"):
    print ('# Calculating SM likelihoods')
    inv_sm_likelihoods()
elif (sys.argv[3] == "plot_bf"):
    plot_bf()
    
# print('p=',chi2.sf(1, 1))
# glp = read_bf()
# res = bf_pars()
# print('Best-fit point. gx=',res.x[0],'eps=',res.x[1],'theta=',res.x[2])
# print('DlnL:')
# display(glp.log_likelihood_dict())
# print('chi^2:')
# display(glp.chi2_dict())
# print('N:')
# display(glp.likelihood.number_observations_dict())
# print('p-val:')
# display(glp.pvalue_dict())
# print('Actual final p-val=',chi2.sf(glp.chi2_dict()['global'], glp.likelihood.number_observations_dict()['global']-3))


==> anc/best_fit_TFHM <==
# 2D fit of xl1= 0  xl2= -3  starting point gx= 0.05729078  theta= -0.1489  eps= 0.0
# Finding best fit, eps=0., mzp=3000.0  xl1= 0  xl2= -3
# Point gx=0.05729078 mzp=3000.0 eps=0.0 theta=-0.1489 dchi^2=30.152872479800877
{'fast_likelihood_quarks.yaml': 15.76321270764322, 'likelihood_lfu_fcnc.yaml': -0.6867764677427814, 'global': 15.076436239900438, 'gx': 0.05729078, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.1489}
# Point gx=0.060155319 mzp=3000.0 eps=0.0 theta=-0.1489 dchi^2=29.862148189539155
{'fast_likelihood_quarks.yaml': 16.079428250019873, 'likelihood_lfu_fcnc.yaml': -1.1483541552502956, 'global': 14.931074094769578, 'gx': 0.060155319, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.1489}
# Point gx=0.05729078 mzp=3000.0 eps=0.0 theta=-0.156345 dchi^2=30.004946755719054
{'fast_likelihood_quarks.yaml': 15.898182289369856, 'likelihood_lfu_fcnc.yaml': -0.8957089115103294, 'global': 15.002473377859527, 'gx': 0.05729078, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.156345}
# Point gx=0.054426241 mzp=3000.0 eps=0.0 theta=-0.15634499999999998 dchi^2=30.055460194025994
{'fast_likelihood_quarks.yaml': 15.4996181408751, 'likelihood_lfu_fcnc.yaml': -0.47188804386210315, 'global': 15.027730097012997, 'gx': 0.054426241, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.15634499999999998}
# Point gx=0.054426241 mzp=3000.0 eps=0.0 theta=-0.14889999999999998 dchi^2=29.871160027331783
{'fast_likelihood_quarks.yaml': 15.249731950259047, 'likelihood_lfu_fcnc.yaml': -0.31415193659315577, 'global': 14.935580013665891, 'gx': 0.054426241, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.14889999999999998}
# Point gx=0.05657464525 mzp=3000.0 eps=0.0 theta=-0.15448375 dchi^2=30.109938419413478
{'fast_likelihood_quarks.yaml': 15.786103284467913, 'likelihood_lfu_fcnc.yaml': -0.7311340747611741, 'global': 15.054969209706739, 'gx': 0.05657464525, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.15448375}
# Point gx=0.05943918425 mzp=3000.0 eps=0.0 theta=-0.14703875000000002 dchi^2=30.064112958416615
{'fast_likelihood_quarks.yaml': 15.995818010672679, 'likelihood_lfu_fcnc.yaml': -0.963761531464371, 'global': 15.032056479208308, 'gx': 0.05943918425, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.14703875000000002}
# Point gx=0.0581859484375 mzp=3000.0 eps=0.0 theta=-0.1493653125 dchi^2=30.117050719690663
{'fast_likelihood_quarks.yaml': 15.893433304156588, 'likelihood_lfu_fcnc.yaml': -0.8349079443112561, 'global': 15.058525359845332, 'gx': 0.0581859484375, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.1493653125}
# Point gx=0.05890208318750001 mzp=3000.0 eps=0.0 theta=-0.1437815625 dchi^2=30.173022734810395
{'fast_likelihood_quarks.yaml': 15.865537600503671, 'likelihood_lfu_fcnc.yaml': -0.7790262330984739, 'global': 15.086511367405198, 'gx': 0.05890208318750001, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.1437815625}
# Point gx=0.060065802156250014 mzp=3000.0 eps=0.0 theta=-0.13843046874999998 dchi^2=30.195722409753074
{'fast_likelihood_quarks.yaml': 15.886849235020122, 'likelihood_lfu_fcnc.yaml': -0.7889880301435852, 'global': 15.097861204876537, 'gx': 0.060065802156250014, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.13843046874999998}
# Point gx=0.05917063371875001 mzp=3000.0 eps=0.0 theta=-0.13796515625 dchi^2=30.175498019297127
{'fast_likelihood_quarks.yaml': 15.735345491285216, 'likelihood_lfu_fcnc.yaml': -0.6475964816366524, 'global': 15.087749009648563, 'gx': 0.05917063371875001, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.13796515625}
# Point gx=0.06194565587500002 mzp=3000.0 eps=0.0 theta=-0.12749562499999997 dchi^2=30.19067810944903
{'fast_likelihood_quarks.yaml': 15.804001358121468, 'likelihood_lfu_fcnc.yaml': -0.7086623033969524, 'global': 15.095339054724516, 'gx': 0.06194565587500002, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12749562499999997}
# Point gx=0.06284082431250002 mzp=3000.0 eps=0.0 theta=-0.12796093749999998 dchi^2=30.21618231745084
{'fast_likelihood_quarks.yaml': 15.958555072593526, 'likelihood_lfu_fcnc.yaml': -0.850463913868106, 'global': 15.10809115872542, 'gx': 0.06284082431250002, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12796093749999998}
# Point gx=0.06467591960937503 mzp=3000.0 eps=0.0 theta=-0.12295882812499997 dchi^2=30.21193918398737
{'fast_likelihood_quarks.yaml': 16.043597782813777, 'likelihood_lfu_fcnc.yaml': -0.9376281908200923, 'global': 15.105969591993684, 'gx': 0.06467591960937503, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12295882812499997}
# Point gx=0.06096097059375001 mzp=3000.0 eps=0.0 theta=-0.13889578125 dchi^2=30.15040420074932
{'fast_likelihood_quarks.yaml': 16.015691438002932, 'likelihood_lfu_fcnc.yaml': -0.9404893376282715, 'global': 15.07520210037466, 'gx': 0.06096097059375001, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.13889578125}
# Point gx=0.06169948455468752 mzp=3000.0 eps=0.0 theta=-0.13034566406249998 dchi^2=30.20955102522661
{'fast_likelihood_quarks.yaml': 15.871919327865044, 'likelihood_lfu_fcnc.yaml': -0.7671438152517389, 'global': 15.104775512613305, 'gx': 0.06169948455468752, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.13034566406249998}
# Point gx=0.06447450671093752 mzp=3000.0 eps=0.0 theta=-0.11987613281249998 dchi^2=30.19969374690303
{'fast_likelihood_quarks.yaml': 15.894063175654196, 'likelihood_lfu_fcnc.yaml': -0.7942163022026811, 'global': 15.099846873451515, 'gx': 0.06447450671093752, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.11987613281249998}
# Point gx=0.06337233057226564 mzp=3000.0 eps=0.0 theta=-0.12451471679687498 dchi^2=30.212549284215953
{'fast_likelihood_quarks.yaml': 15.91231292834641, 'likelihood_lfu_fcnc.yaml': -0.806038286238433, 'global': 15.106274642107977, 'gx': 0.06337233057226564, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12451471679687498}
# Point gx=0.06451367033007813 mzp=3000.0 eps=0.0 theta=-0.12212999023437499 dchi^2=30.216436535195385
{'fast_likelihood_quarks.yaml': 15.990754759253832, 'likelihood_lfu_fcnc.yaml': -0.8825364916561398, 'global': 15.108218267597692, 'gx': 0.06451367033007813, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12212999023437499}
# Point gx=0.06592076321777343 mzp=3000.0 eps=0.0 theta=-0.11802215332031252 dchi^2=30.211061354287885
{'fast_likelihood_quarks.yaml': 16.03366994518251, 'likelihood_lfu_fcnc.yaml': -0.9281392680385672, 'global': 15.105530677143943, 'gx': 0.06592076321777343, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.11802215332031252}
# Point gx=0.0639821640703125 mzp=3000.0 eps=0.0 theta=-0.1255762109375 dchi^2=30.20982638264962
{'fast_likelihood_quarks.yaml': 16.037857410156448, 'likelihood_lfu_fcnc.yaml': -0.9329442188316381, 'global': 15.10491319132481, 'gx': 0.0639821640703125, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.1255762109375}
# Point gx=0.06352478894677735 mzp=3000.0 eps=0.0 theta=-0.12478009033203123 dchi^2=30.21634344787209
{'fast_likelihood_quarks.yaml': 15.945249509595214, 'likelihood_lfu_fcnc.yaml': -0.8370777856591687, 'global': 15.108171723936046, 'gx': 0.06352478894677735, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12478009033203123}
# Point gx=0.06519763496435546 mzp=3000.0 eps=0.0 theta=-0.11894914306640625 dchi^2=30.21036253197546
{'fast_likelihood_quarks.yaml': 15.965814114536443, 'likelihood_lfu_fcnc.yaml': -0.8606328485487129, 'global': 15.10518126598773, 'gx': 0.06519763496435546, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.11894914306640625}
# Point gx=0.06343002697546388 mzp=3000.0 eps=0.0 theta=-0.12570798889160156 dchi^2=30.217311039134863
{'fast_likelihood_quarks.yaml': 15.965121709778941, 'likelihood_lfu_fcnc.yaml': -0.8564661902115098, 'global': 15.108655519567431, 'gx': 0.06343002697546388, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12570798889160156}
# Point gx=0.06441890835876465 mzp=3000.0 eps=0.0 theta=-0.12305788879394532 dchi^2=30.215922185359545
{'fast_likelihood_quarks.yaml': 16.01142673453728, 'likelihood_lfu_fcnc.yaml': -0.9034656418575082, 'global': 15.107961092679773, 'gx': 0.06441890835876465, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12305788879394532}
# Point gx=0.06374831879977418 mzp=3000.0 eps=0.0 theta=-0.12434953994750975 dchi^2=30.217086128532237
{'fast_likelihood_quarks.yaml': 15.962220598722297, 'likelihood_lfu_fcnc.yaml': -0.8536775344561782, 'global': 15.108543064266119, 'gx': 0.06374831879977418, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12434953994750975}
# Point gx=0.06266467544515994 mzp=3000.0 eps=0.0 theta=-0.12792753860473632 dchi^2=30.215893420399638
{'fast_likelihood_quarks.yaml': 15.931778818012845, 'likelihood_lfu_fcnc.yaml': -0.8238321078130255, 'global': 15.107946710199819, 'gx': 0.06266467544515994, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12792753860473632}
# Point gx=0.06405142160884858 mzp=3000.0 eps=0.0 theta=-0.12357937732696532 dchi^2=30.21715854227931
{'fast_likelihood_quarks.yaml': 15.97793661453602, 'likelihood_lfu_fcnc.yaml': -0.8693573433963646, 'global': 15.108579271139655, 'gx': 0.06405142160884858, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12357937732696532}
# Point gx=0.06373312978453828 mzp=3000.0 eps=0.0 theta=-0.12493782627105715 dchi^2=30.21727680241711
{'fast_likelihood_quarks.yaml': 15.981345621730156, 'likelihood_lfu_fcnc.yaml': -0.8727072205216011, 'global': 15.108638401208555, 'gx': 0.06373312978453828, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12493782627105715}
# Point gx=0.06311173515115359 mzp=3000.0 eps=0.0 theta=-0.12706643783569338 dchi^2=30.216696273676284
{'fast_likelihood_quarks.yaml': 15.966832201467696, 'likelihood_lfu_fcnc.yaml': -0.858484064629554, 'global': 15.108348136838142, 'gx': 0.06311173515115359, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12706643783569338}
# Point gx=0.06381649999442483 mzp=3000.0 eps=0.0 theta=-0.12445114245414735 dchi^2=30.217365943483713
{'fast_likelihood_quarks.yaml': 15.975845395557712, 'likelihood_lfu_fcnc.yaml': -0.8671624238158557, 'global': 15.108682971741857, 'gx': 0.06381649999442483, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12445114245414735}
# Point gx=0.06351339718535041 mzp=3000.0 eps=0.0 theta=-0.12522130507469176 dchi^2=30.217231906534437
{'fast_likelihood_quarks.yaml': 15.959756768256284, 'likelihood_lfu_fcnc.yaml': -0.8511408149890656, 'global': 15.108615953267218, 'gx': 0.06351339718535041, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12522130507469176}
# Point gx=0.06367819663474131 mzp=3000.0 eps=0.0 theta=-0.1250086959719658 dchi^2=30.217365302573253
{'fast_likelihood_quarks.yaml': 15.975985826385454, 'likelihood_lfu_fcnc.yaml': -0.8673031750988276, 'global': 15.108682651286626, 'gx': 0.06367819663474131, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.1250086959719658}
# Point gx=0.06406466965370225 mzp=3000.0 eps=0.0 theta=-0.12375184953451157 dchi^2=30.217185816605408
{'fast_likelihood_quarks.yaml': 15.986173872512836, 'likelihood_lfu_fcnc.yaml': -0.8775809642101322, 'global': 15.108592908302704, 'gx': 0.06406466965370225, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12375184953451157}
# Point gx=0.06358868764502347 mzp=3000.0 eps=0.0 theta=-0.12521895405232908 dchi^2=30.217379658847094
{'fast_likelihood_quarks.yaml': 15.970603773751577, 'likelihood_lfu_fcnc.yaml': -0.8619139443280304, 'global': 15.108689829423547, 'gx': 0.06358868764502347, 'eps': 0.0, 'mzp': 3000.0, 'theta': -0.12521895405232908}
Optimization terminated successfully.
         Current function value: -15.108690
         Iterations: 19
         Function evaluations: 35
Took 609.3051824569702 secs
 final_simplex: (array([[ 0.06358869, -0.12521895],
       [ 0.0638165 , -0.12445114],
       [ 0.0636782 , -0.1250087 ]]), array([-15.10868983, -15.10868297, -15.10868265]))
           fun: -15.108689829423547
       message: 'Optimization terminated successfully.'
          nfev: 35
           nit: 19
        status: 0
       success: True
             x: array([ 0.06358869, -0.12521895])


==> anc/kinetic_mixing.py <==
#!/usr/bin/python3
# Program to calculate phenomenology of kinetic mixing
# By Ben Allanach and Nico Gubernari, arXiv:2409.06804 [hep-ph]
# Adapted back to calculate for unmixed TFHM
# examples of use:
# python3 kinetic_mixing.py LEP2 susy
# python3 kinetic_mixing.py 0 -3 plot eps 0
# python3 kinetic_mixing.py 0 -3 fit_2d eps 0 0.073 -0.11
# python3 kinetic_mixing.py 0 -3 fit 0.048 -0.86 -0.194
# python3 kinetic_mixing.py 0 -3 point  -0.86 -0.194
# python3 kinetic_mixing.py 0 -3 plot_fitted
# python3 kinetic_mixing.py 0 -3 plot_theta
# python3 kinetic_mixing.py 0 -3 scan_3d 11
# python3 kinetic_mixing.py 0 -3 plot_bf
# import cmath
# import subprocess
import string
import os 
import math
from math import e
import sys
import numpy as np
from multiprocessing import Pool
from datetime import date
from shutil import copyfile
from os.path import exists
# Check whether number of arguments is reasonable
# To install LEP2 files across to the flavio/smelli directories
# > ./kinetic_mixing.py LEP2 laptop/susy 

# Import the LEP2 likelihoods into the flavio and smelli directories.
# It works with flavio-2.6.1 and smelli-2.4.2
def import_LEP2():
   # These two directories could for use on laptop:
    if (sys.argv[2] == "laptop"):
        # smelli_dir="/home/bca20/.local/lib/python3.10/site-packages/smelli/data/yaml"    
        # These are for pcthben
        smelli_dir="/home/bca20/code/smelli-master/smelli/data/yaml"
        flavio_dir="/home/bca20/.local/lib/python3.10/site-packages/flavio/data"
    elif (sys.argv[2] == "susy"):
        base_dir = "/alt/applic/user-maint/bca20/Conda/envs/banom2/lib/python3.12/site-packages/"
        flavio_dir = base_dir + "flavio/data"
        smelli_dir = base_dir + "smelli/data/yaml"
        # flavio_dir="/home/bca20/.local/lib/python3.8/site-packages/flavio/data"
        # flavio_dir="/alt/applic/user-maint/bca20/Conda/envs/banom/lib/python3.12/site-packages/flavio/data"
        # smelli_dir="/home/bca20/.local/lib/python3.8/site-packages/smelli/data/yaml"
        # smelli_dir="/alt/applic/user-maint/bca20/Conda/envs/banom/lib/python3.12/site-packages/smelli/data/yaml"
    elif (sys.argv[2] == "summon"):
        base_dir="/home/bca20/.local/lib/python3.8/site-packages/"
        flavio_dir = base_dir + "flavio/data"
        smelli_dir = base_dir + "smelli/data/yaml"
    else:
        print('Argument 3 should be laptop/susy')
        quit()        
    copyfile("measurements.yml", flavio_dir + "/measurements.yml")
    copyfile("ee_ee.py", flavio_dir + "/../physics/scattering/ee_ee.py")
    copyfile("ee_ll.py", flavio_dir + "/../physics/scattering/ee_ll.py")
    copyfile("__init__.py", flavio_dir + "/../physics/scattering/__init__.py")    
    copyfile("measurements_eell.yaml", smelli_dir + "/measurements_eell.yaml")
    copyfile("measurements_eeee.yaml", smelli_dir + "/measurements_eeee.yaml")
    copyfile("likelihood_eell.yaml", smelli_dir + "/likelihood_eell.yaml")
    copyfile("observables_eell.yaml", smelli_dir + "/observables_eell.yaml")
    copyfile("observables_eeee.yaml", smelli_dir + "/observables_eeee.yaml")
    copyfile("classes.py", smelli_dir + "/../../classes.py")
    return

if  (sys.argv[1] == "LEP2"):
    import_LEP2()
    quit()

# Before this line, you should have imported the files for the LEP2 likelihoods
import smelli, flavio, wilson
import matplotlib.pyplot as plt
# import inspect
# import seaborn
import time
# import matplotlib.mlab as ml
import pickle
from scipy.stats.distributions import chi2
from scipy.interpolate import griddata
from scipy.optimize import minimize
from scipy.optimize import minimize_scalar
from IPython.display import display

print_intermediate = True

################## define various constants #####################
# default error code aside from nan to fool minimiser
NUMBER_OF_THE_BEAST = 6e66
# default upper range in gauge coupling
gx_max = 0.4
# default U(1)_X charge of the third-family baryons
XB_3 = 1 # 3 B_3
# hypercharges of the various SM fields
Y_Q =  1. / 6.
Y_U =  2. / 3.
Y_D = -1. / 3.
Y_E = -1
Y_L = -1. / 2.
Y_H =  1. / 2.
# Reference value for M_Z'
MZP = 3000.
# Non-redundant WCXF basis: see https://github.com/wcxf/wcxf-bases/blob/429bcbf1f2b9fc80f488ffd88b5e497f7dd4a3e2/smeft.warsaw.basis.json#L550\ and https://arxiv.org/pdf/1704.04504
QQ1_NONREDUNDANT_INDICES = [1111,1112,1113,1122,1123,1133,1212,1213,1221,1222,1223,1231,1232,1233,1313,1322,1323,1331,1332,1333,2222,2223,2233,2323,2332,2333,3333] # 27 entries
LQ1_NONREDUNDANT_INDICES = [1111,1112,1113,1122,1123,1133,1211,1212,1213,1221,1222,1223,1231,1232,1233,1311,1312,1313,1321,1322,1323,1331,1332,1333,2211,2212,2213,2222,2223,2233,2311,2312,2313,2321,2322,2323,2331,2332,2333,3311,3312,3313,3322,3323,3333] # 45 entries
################## End of define constants #####################

# # The following two integers can vary along our model line but here is the default
xl1 = 0
xl2 = -3
# anomaly cancellation and model conditions: this is for classic TFHM
xl3 = 0
xe1 = 0; xe2 = 0; xe3 = -6
xq3 = 1; xu3 = 4; xd3 = -2
xh = xu3 - xq3
# U(1)_X charges of the various fields in array form
xq = [0, 0, xq3]
xl = [xl1, xl2, xl3]
xu = [0, 0, xu3]
xe = [xe1, xe2, xe3]
xd = [0, 0, xd3]
param_noscan = ""; param = 0.

# Convenience: returns indices with an offset of 1 making it easier to read
Xq = lambda i: xq[i-1] # Xq is the U(1)_X charge of the ith LH quark
Xl = lambda i: xl[i-1] # Xl is the U(1)_X charge of the ith LH lepton
Xu = lambda i: xu[i-1] # Xu is the U(1)_X charge of the ith RH up-type quark
Xd = lambda i: xd[i-1] # Xd is the U(1)_X charge of the ith RH down-type quark
Xe = lambda i: xe[i-1] # Xe is the U(1)_X charge of the ith RH electron

def oname():
#    return "best_fit_3000_0_-3"
     return 'malaphoric_scan_' + str(int(MZP)) + '_' + param_noscan + '_' + str(param) + '_' + str(xl1) + '_' + str(xl2)

def plot_y3():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)) and param_noscan != 'eps':
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    fcnc_dchi2_for_plot = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot]
    ncba_dchi2_for_plot = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot]
    ewpt_dchi2_for_plot = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot]
    # bsbs_dchi2_for_plot = [2*data['DeltaM_s'] for data in data_for_plot] 
    # EWPT e+e- -> l+l-
    max_dchi2_ewpt = np.nanmax(ewpt_dchi2_for_plot)
    pos = ewpt_dchi2_for_plot.index(max_dchi2_ewpt)
    gx_ewpt = gx_for_plot[pos]
    eps_ewpt = eps_for_plot[pos]
    theta_ewpt = theta_for_plot[pos]
    print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt),' gx=',gx_ewpt,' eps=',eps_ewpt)
    # RK(*) etc
    max_dchi2_fcnc = np.nanmax(fcnc_dchi2_for_plot)
    pos = fcnc_dchi2_for_plot.index(max_dchi2_fcnc)
    gx_fcnc = gx_for_plot[pos]
    eps_fcnc = eps_for_plot[pos]
    theta_fcnc = theta_for_plot[pos]
    print('Max[chi^2_SM(LFU)-chi^2(LFU)]=' + str(max_dchi2_fcnc),' gx=',gx_fcnc,' eps=',eps_fcnc)
    # Other NCBAs
    max_dchi2_ncba = np.nanmax(ncba_dchi2_for_plot)
    pos = ncba_dchi2_for_plot.index(max_dchi2_ncba)
    gx_ncba = gx_for_plot[pos]
    eps_ncba = eps_for_plot[pos]
    theta_ncba = theta_for_plot[pos]
    # BsBs mixing
    # min_dchi2_bsbs = min(bsbs_dchi2_for_plot)
    # pos = bsbs_dchi2_for_plot.index(min_dchi2_bsbs)
    # gx_bsbs = gx_for_plot[pos]
    # eps_bsbs = eps_for_plot[pos]
    # theta_bsbs = theta_for_plot[pos]
    print('Max[chi^2_SM(quarks)-chi^2(quarks)]=' + str(max_dchi2_ncba),' gx=',gx_ncba,' eps=',eps_ncba)
    # Plot 70%/95% contours for global fit
    x = []; y = []; xlab = ''; ylab = ''
    # 3-parameter delta chi^2 for contours
    cl_95 = 7.82; cl_68 = 3.67
    if (param_noscan == 'theta'):
        x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\hat \epsilon$'
        if (param != 0):
            cl_95 = 5.99; cl_68 = 2.28 # 2-parameter Dchi^2
    elif (param_noscan == 'eps'):
        x = np.array(gx_for_plot);    y = np.array(theta_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\theta_{sb}$'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2
    elif (param_noscan == 'gx'):
        x = np.array(eps_for_plot);   y = np.array(theta_for_plot)
        xlab = r'\hat \epsilon$'        
        ylab = r'\theta'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2        
    z = np.array(dchi2_for_plot)
    z2 = np.array(ncba_dchi2_for_plot)
    z3 = np.array(fcnc_dchi2_for_plot)
    # z4 = np.array(bsbs_dchi2_for_plot)
    z5 = np.array(ewpt_dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    Z2 = z2.reshape(-1, cols)
    Z3 = z3.reshape(-1, cols)
    # Z4 = z4.reshape(-1, cols)
    Z5 = z5.reshape(-1, cols)                            
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = cl_68
    contourf_ = ax.contourf(X, Y, Z, [max_dchi2-chi2_level, max_dchi2], colors='k',alpha=alpha_level)
    contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ncba-chi2_level, max_dchi2_ncba], colors='b',  alpha=alpha_level)
    contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-chi2_level, max_dchi2_fcnc], colors='r',  alpha=alpha_level)
    contourf4_ = ax.contourf(X, Y, Z5, [max_dchi2_ewpt-chi2_level, max_dchi2_ewpt], colors='y', alpha=alpha_level)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-cl_68], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-cl_95], colors='k', linestyles='dashed')
    contour4_ = ax.contour (X, Y, Z2, [max_dchi2_ncba-cl_68], colors='b')
    contour5_ = ax.contour (X, Y, Z3, [max_dchi2_fcnc-cl_68], colors='r')
    contour6_ = ax.contour (X, Y, Z5, [max_dchi2_ewpt-cl_68], colors='y')
    if param_noscan == 'theta':
        if (param == 0.0): ax.text(0.4 * gx_max,0.5,r"profiled $\theta_{sb}$",color='k')
        else: ax.text(0.4 * gx_max,0.5,r"$\theta_{sb}=$" + str(param),color='k')
        if (xl2 == -3 and xl1 == 0):
            ax.text(0.4 * gx_max,0.7,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_ncba, eps_ncba, 'b.',label='quarks', alpha=0.5)
    ax.plot(gx_fcnc, eps_fcnc, 'r.',label='LFU', alpha=0.5)
    ax.plot(gx_ewpt, eps_ewpt, 'y.',label='EWPO',alpha=0.5)
    ax.plot(gx_gf, eps_gf, 'k.', label='global')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    plt.legend(loc=[1.02,0.2])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.savefig(oname() + '.pdf', bbox_inches = "tight")
    return

def plot():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)) and param_noscan != 'eps':
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    lep2_dchi2_for_plot = [2*data['likelihood_eell.yaml'] for data in data_for_plot]
    fcnc_dchi2_for_plot = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot]
    ncba_dchi2_for_plot = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot]
    ewpt_dchi2_for_plot = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot]
    # bsbs_dchi2_for_plot = [2*data['DeltaM_s'] for data in data_for_plot] 
    # EWPT e+e- -> l+l-
    max_dchi2_ewpt = np.nanmax(ewpt_dchi2_for_plot)
    pos = ewpt_dchi2_for_plot.index(max_dchi2_ewpt)
    gx_ewpt = gx_for_plot[pos]
    eps_ewpt = eps_for_plot[pos]
    theta_ewpt = theta_for_plot[pos]
    print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt),' gx=',gx_ewpt,' eps=',eps_ewpt)
    # LEP-2 e+e- -> l+l-
    max_dchi2_lep2 = np.nanmax(lep2_dchi2_for_plot)
    pos = lep2_dchi2_for_plot.index(max_dchi2_lep2)
    gx_lep2 = gx_for_plot[pos]
    eps_lep2 = eps_for_plot[pos]
    theta_lep2 = theta_for_plot[pos]
    print('Max[chi^2_SM(LEP2)-chi^2(LEP2)]=' + str(max_dchi2_lep2),' gx=',gx_lep2,' eps=',eps_lep2)
    # RK(*) etc
    max_dchi2_fcnc = np.nanmax(fcnc_dchi2_for_plot)
    pos = fcnc_dchi2_for_plot.index(max_dchi2_fcnc)
    gx_fcnc = gx_for_plot[pos]
    eps_fcnc = eps_for_plot[pos]
    theta_fcnc = theta_for_plot[pos]
    print('Max[chi^2_SM(LFU)-chi^2(LFU)]=' + str(max_dchi2_fcnc),' gx=',gx_fcnc,' eps=',eps_fcnc)
    # Other NCBAs
    max_dchi2_ncba = np.nanmax(ncba_dchi2_for_plot)
    pos = ncba_dchi2_for_plot.index(max_dchi2_ncba)
    gx_ncba = gx_for_plot[pos]
    eps_ncba = eps_for_plot[pos]
    theta_ncba = theta_for_plot[pos]
    # BsBs mixing
    # min_dchi2_bsbs = min(bsbs_dchi2_for_plot)
    # pos = bsbs_dchi2_for_plot.index(min_dchi2_bsbs)
    # gx_bsbs = gx_for_plot[pos]
    # eps_bsbs = eps_for_plot[pos]
    # theta_bsbs = theta_for_plot[pos]
    print('Max[chi^2_SM(quarks)-chi^2(quarks)]=' + str(max_dchi2_ncba),' gx=',gx_ncba,' eps=',eps_ncba)
    # Plot 70%/95% contours for global fit
    x = []; y = []; xlab = ''; ylab = ''
    # 3-parameter delta chi^2 for contours
    cl_95 = 7.82; cl_68 = 3.67
    if (param_noscan == 'theta'):
        x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\hat \epsilon$'
        if (param != 0):
            cl_95 = 5.99; cl_68 = 2.28 # 2-parameter Dchi^2
    elif (param_noscan == 'eps'):
        x = np.array(gx_for_plot);    y = np.array(theta_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\theta_{sb}$'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2
    elif (param_noscan == 'gx'):
        x = np.array(eps_for_plot);   y = np.array(theta_for_plot)
        xlab = r'\hat \epsilon$'        
        ylab = r'\theta'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2        
    z = np.array(dchi2_for_plot)
    z1 = np.array(lep2_dchi2_for_plot)    
    z2 = np.array(ncba_dchi2_for_plot)
    z3 = np.array(fcnc_dchi2_for_plot)
    # z4 = np.array(bsbs_dchi2_for_plot)
    z5 = np.array(ewpt_dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    Z1 = z1.reshape(-1, cols)
    Z2 = z2.reshape(-1, cols)
    Z3 = z3.reshape(-1, cols)
    # Z4 = z4.reshape(-1, cols)
    Z5 = z5.reshape(-1, cols)                            
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = cl_68
    contourf_ = ax.contourf(X, Y, Z, [max_dchi2-chi2_level, max_dchi2], colors='k',alpha=alpha_level)
    contourf1_ = ax.contourf(X, Y, Z1, [max_dchi2_lep2-chi2_level, max_dchi2_lep2], colors='g',alpha=alpha_level)
    contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ncba-chi2_level, max_dchi2_ncba], colors='b',  alpha=alpha_level)
    contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-chi2_level, max_dchi2_fcnc], colors='r',  alpha=alpha_level)
    contourf4_ = ax.contourf(X, Y, Z5, [max_dchi2_ewpt-chi2_level, max_dchi2_ewpt], colors='y', alpha=alpha_level)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-cl_68], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-cl_95], colors='k', linestyles='dashed')
    contour3_ = ax.contour (X, Y, Z1, [max_dchi2_lep2-cl_68], colors='g')
    contour4_ = ax.contour (X, Y, Z2, [max_dchi2_ncba-cl_68], colors='b')
    contour5_ = ax.contour (X, Y, Z3, [max_dchi2_fcnc-cl_68], colors='r')
    contour6_ = ax.contour (X, Y, Z5, [max_dchi2_ewpt-cl_68], colors='y')
    if param_noscan == 'theta':
        if (param == 0.0): ax.text(0.4 * gx_max,0.5,r"profiled $\theta_{sb}$",color='k')
        else: ax.text(0.4 * gx_max,0.5,r"$\theta_{sb}=$" + str(param),color='k')
        if (xl2 == -3 and xl1 == 0):
            ax.text(0.4 * gx_max,0.7,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_ncba, eps_ncba, 'b.',label='quarks', alpha=0.5)
    ax.plot(gx_fcnc, eps_fcnc, 'r.',label='LFU', alpha=0.5)
    ax.plot(gx_ewpt, eps_ewpt, 'y.',label='EWPO',alpha=0.5)
    ax.plot(gx_lep2, eps_lep2, 'g.',label='LEP2',alpha=0.5)    
    ax.plot(gx_gf, eps_gf, 'k.', label='global')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    plt.legend(loc=[1.02,0.2])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.savefig(oname() + '.pdf', bbox_inches = "tight")
    return

def plot_theta():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)):
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    # Plot 70%/95% contours for global fit
    x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
    xlab = r'$\hat g_X$'
    ylab = r'$\hat \epsilon$'
    z = np.array(dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    ax.set_ylim([-1., 1.])
    ax.set_xlim([0., gx_max]) 
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = 3.67 # 7.82 for 3-D 95% CL,, 2.28 for 68%
    contour_  = ax.contour (X, Y, Z, [max_dchi2-3.67], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-7.82], colors='k', linestyles='dashed')
    if (param == 0.0): ax.text(gx_max * 0.4,0.7,r"profiled $\theta_{sb}$",color='k')
    else: ax.text(gx_max * 0.4,0.5,r"$\theta_{sb}=$" + str(param),color='k')    
    ax.text(gx_max * 1.1, 1.1, r"$\theta_{sb}$", color='k')
    if (xl2 == -3 and xl1 == 0):
        ax.text(gx_max * 0.4,0.85,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_gf, eps_gf, 'k.')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    #plt.legend(loc=[0.55,0.015])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    w = np.array(theta_for_plot)
    W = w.reshape(-1, cols)    
    aa = plt.pcolor(X, Y, W)    
    cbar = fig.colorbar(aa)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-3.67], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-7.82], colors='k', linestyles='dashed')
    plt.savefig(oname() + '_theta.pdf', bbox_inches = "tight")
    return

if (sys.argv[3] == "plot_theta"):
    param_noscan = "theta"    
    plot_theta()

if (sys.argv[3] == "plot"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);
    plot()

if (sys.argv[3] == "plot_y3"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);
    plot_y3()

if (sys.argv[3] == "plot_fitted"):
    param_noscan = "theta"
    plot()
    
# Fills SMEFT qq(1) operators according to non-redundant WCXF basis
# arguments: U(1)_X gauge coupling, MZ'², Xi matrix
def fill_qq1(gx, one_o_mzp_sq, mix):
   qq1_3333_unmixed = -0.5 * one_o_mzp_sq
   listqq1 = {}
   for i in range(1, 4):
       for j in range(1, 4):
           for k in range(1, 4):
               for l in range(1, 4): # Loops over the four indices
                   # The indices as an int
                   intIndex     = 1000*i + 100*j + 10*k + l 
                   # Combination from commuting currents
                   intpermIndex = 1000*k + 100*l + 10*i + j 
                   # h.c
                   inthcIndex1  = 1000*l + 100*k + 10*j + i 
                   # h.c + commuting currents
                   inthcIndex2  = 1000*j + 100*i + 10*l + k 
                   # List of equivalent permutations
                   permlist     = [intIndex, intpermIndex, inthcIndex1, inthcIndex2] 
                   # Choose the combination which is the one in the WCXF basis
                   match = [m for m in QQ1_NONREDUNDANT_INDICES if m in permlist][0] 
                   name = 'qq1_' + str(match)
                   # Add the contribution to the non-redundant operator
                   if name in listqq1:
                       listqq1[name] += qq1_3333_unmixed * mix[i-1][j-1] * mix[k-1][l-1]
                   else:
                       listqq1[name] =  qq1_3333_unmixed * mix[i-1][j-1] * mix[k-1][l-1]
   return listqq1

# This function fills in mixed 3 by 3 entries in smelli conventions - mixes Q family lables
# init_str = eg `lq22', the first initial names before the last two family numbers
# num      = value of basic coupling
# mix      = mixing matrix to multiply by
# end_str  = string (usually 2 digits) to append to string name
def fill_in_end(lis, init_str, num, mix, end_str = ''):
    for i in range(1, 4):
        for j in range (i, 4):
            name = init_str + str(i) + str(j) + end_str
            if i == j:
               lis[name] = num * mix[i-1][j-1]
            else:
               lis[name] = num * (mix[i-1][j-1] + np.conj(mix[j-1][i-1]))
    return 

# Down-quark mixing matrix
VdL = [] 

# Kronecker delta
delta = lambda i, j: 1 if (i == j) else 0 

def get_gp():
    # g', the hypercharge gauge coupling, is set without including the effects of the SMEFT WCs: the resulting calculated dim-6 WCs will only differ at the dim-8 level
    par = flavio.default_parameters
    GF = par.get_central('GF')
    MW = par.get_central('m_W')
    mz = par.get_central('m_Z')
    alpha_e = par.get_central('alpha_e')
    vb = np.sqrt(1 / np.sqrt(2) / GF)
    gbar = 2 * MW / vb
    ebar = np.sqrt(4 * np.pi * alpha_e)
    gpmz = ebar * gbar / np.sqrt(gbar**2 - ebar**2)
    beta1 = 41. / 6.
    alpha1inv = 4 * np.pi / gpmz**2 - beta1 / (2 * np.pi) * np.log(MZP / mz)
    gp = np.sqrt((4 * np.pi) / alpha1inv)
    return gp

# This function sets the input. theta is the s_L-b_L mixing angle. c23 and s23 are the cosine and sine of theta. eps=epsilon is the coefficient of the kinetic mixing term
def calcSMEFTwcs(gx, eps, theta):
    gp = get_gp()
    mzp = MZP
    # if eps > 1. or eps < -1.: 
    # print('in calcSMEFTwcs: argument |epsilon=',eps,'|>1'); 
    #    quit(); 
    # Fix d_L mixing matrix
    s23 = np.sin(theta)
    c23 = np.cos(theta)
    VdL = np.array([
        [1,    0,   0],
        [0,  c23, s23],
        [0, -s23, c23]
    ])
    # matrix of couplings to down_L quarks
    xi = []
    # Product of epsilon and gprime
    eps_gp = eps * gp  
    for i in range(0, 3):
        row = [gx * np.conj(VdL[2, i]) * VdL[2, j] - Y_Q * eps_gp * delta(i, j) for j in range(0, 3)]
        xi.append([gx * np.conj(VdL[2, i]) * VdL[2, j] - Y_Q * eps_gp * delta(i, j) for j in range(0, 3)])
        
    one_o_mzp_sq = 1. / mzp**2
    lis = fill_qq1(gx, one_o_mzp_sq, xi)

    # Cycle through generation indices: j>i
    for i in range(1, 4):
        for j in range(i, 4):
            factor = 1 if i == j else 2
            num = str(i) + str(i) + str(j) + str(j)
            lis['ll_' + num] = -(1/2) * factor * (gx * Xl(i) - Y_L * eps_gp) * (gx * Xl(j) - Y_L * eps_gp) * one_o_mzp_sq    
            lis['ee_' + num] = -(1/2) * factor * (gx * Xe(i) - Y_E * eps_gp) * (gx * Xe(j) - Y_E * eps_gp) * one_o_mzp_sq
            lis['uu_' + num] = -(1/2) * factor * (gx * Xu(i) - Y_U * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq
            lis['dd_' + num] = -(1/2) * factor * (gx * Xd(i) - Y_D * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq

    # Cycle through generation indices i, j   
    for i in range(1, 4):
        for j in range(1, 4):
            num = str(i) + str(i) + str(j) + str(j)
            lis['eu_' + num] = - (gx * Xe(i) - Y_E * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq
            lis['ed_' + num] = - (gx * Xe(i) - Y_E * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq
            lis['ud1_' + num]= - (gx * Xu(i) - Y_U * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq
            lis['le_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xe(j) - Y_E * eps_gp) * one_o_mzp_sq            
            lis['lu_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq            
            lis['ld_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq

    # Cycle through single generation index i
    for i in range (1, 4):
       num = str(i) + str(i)
       fill_in_end(lis, 'lq1_' + num, -Xq(3) * (Xl(i) * gx - Y_L * eps_gp) * one_o_mzp_sq, xi)
       fill_in_end(lis, 'qu1_'      , -Xq(3) * (Xu(i) * gx - Y_U * eps_gp) * one_o_mzp_sq, xi, num)
       fill_in_end(lis, 'qd1_'      , -Xq(3) * (Xd(i) * gx - Y_D * eps_gp) * one_o_mzp_sq, xi, num)       
       fill_in_end(lis, 'qe_'       , -Xq(3) * (Xe(i) * gx - Y_E * eps_gp) * one_o_mzp_sq, xi, num)
       lis['phil1_' + str(i) + str(i)] = - (xh * gx - Y_H * eps_gp) * (Xl(i) * gx - Y_L * eps_gp) * one_o_mzp_sq
       lis['phiu_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xu(i) * gx - Y_U * eps_gp) * one_o_mzp_sq
       lis['phid_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xd(i) * gx - Y_D * eps_gp) * one_o_mzp_sq
       lis['phie_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xe(i) * gx - Y_E * eps_gp) * one_o_mzp_sq       

    fill_in_end(lis, 'phiq1_', -Xq(3) * (xh * gx - Y_H * eps_gp) * one_o_mzp_sq, xi)
    lis['phiD']   = - 2 * (xh * gx - Y_H * eps_gp)**2 * one_o_mzp_sq
    lis['phiBox'] = 0.25 * lis['phiD']
    # display_wcs(lis) # DEBUG
    return lis

def display_wcs(wcs):
    wcs = dict(sorted(wcs.items()))
    for key, value in wcs.items():
        if value != 0.: print(f"{key}: {value}")

def debug_wcs():
    print('# Example with gx=1, mzp=3000, theta = np.pi/6, eps=0.5:')
    display_wcs(calcSMEFTwcs(1., 0.5,  np.pi / 6.))

# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM
def pull_to_chisq(x):
    if (x > 0):
        ans = -x**2
    else:
        ans = x**2
    return ans

# gets the statistical pull of experiment from theory
def get_pull(ln_sm, observ):
    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])

def bf_pars():
    with open('best_fit_3000_0_-3.dat' , 'rb') as filehandle:
        res = pickle.load(filehandle)
    return res

def read_bf():
    with open('malaphoric_bf_0_-3.dat', 'rb') as filehandle:
        glp = pickle.load(filehandle)
    return glp

# This function returns a dictionary of the pulls of the observables in the likelihood
def obs_list(ln):
    return {r'$\Delta M_s$': get_pull(ln, 'DeltaM_s'),
        r'$M_W$': get_pull(ln, 'm_W'),
        r'BR($B_s\rightarrow \mu^+ \mu^-$)': get_pull(ln, 'BR(Bs->mumu)'), 
        r'BR($B^+\rightarrow K \mu \mu)(1.1,2)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 1.1, 2.0)),
        r'BR($B^+\rightarrow K \mu \mu)(2,3)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 2.0, 3.0)),
        r'BR($B^+\rightarrow K \mu \mu)(3,4)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 3.0, 4.0)),
        r'BR($B^+\rightarrow K\mu \mu)(4,5)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 4.0, 5.0)),
        r'BR($B^+\rightarrow K \mu \mu)(5,6)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 5.0, 6.0)),
        r'$R_K(1.1,6)$': get_pull(ln, ('<Rmue>(B+->Kll)', 1.1, 6.0)),
        r'$R_{K^*}(0.1,1.1)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 0.1, 1.1)),
        r'$R_{K^*}(1.1,6)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),
        r'$P_5^{\prime}(2.5,4)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 2.5, 4)),
        r'$P_5^{\prime}(4,6)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 4, 6)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(0.1,0.98)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 0.1, 0.98)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(1.1,2.5)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 1.1, 2.5)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(2.5,4)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 2.5, 4.0)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(4,6)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 4.0, 6.0)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(15,19)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 15.0, 19.0))
        }

# Gives theta for given gx and eps
def fit_theta(pars):
    gx = pars[0]; eps = pars[1]; gp = 0.35
    if (gx == 0.): return np.nan
    # Initial guess for theta is based on the approximation that it is mainly controlled by SMEFT WC Clq_2223. We extracted this from a best-fit point
    s2tsb = 0.00218 / (gx * (xl2 * gx + 0.5 * eps * gp))
    if (abs(s2tsb) <= 1.0): theta_start = 0.5 * np.arcsin(s2tsb)
    else: theta_start = np.sign(s2tsb) * np.pi * 0.4
    if print_intermediate:
        print('# Theta guess: ',theta_start)
    if (theta_start > 1. or theta_start == float("inf")): theta_start = 1.0
    elif (theta_start < -1. or theta_start == float("-inf")): theta_start = -1.0
    bds = (0., 0.)
    if theta_start < 0.: bds = (theta_start * 1.1, theta_start * 0.9)
    else: bds = (theta_start * 0.9, theta_start * 1.1)
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    # res = minimize_scalar(minus_lnL_1par, bounds=bds, args=(gx, eps), method='bounded', options={'maxiter': 40, 'xatol': 0.001, 'disp': print_intermediate * 3}) # FASTEST METHOD BUT MIGHT FAIL
    #if (res.success == False):
    res = minimize_scalar(minus_lnL_1par, bracket=bds, args=(gx, eps), method='brent', tol = 0.1, options={'maxiter': 40, 'disp': print_intermediate * 3}) # MIGHT BE MORE STABLE - 9 evals
    # res = minimize_scalar(minus_lnL_1par, bracket=bds, bounds=(-1., 1.), args=(gx, eps), method='golden', tol = 0.1, options={'maxiter': 40, 'xtol': 0.001, 'disp': print_intermediate}) # MIGHT ALSO BE MORE STABLE BUT EVEN SLOWER
    return res.x

# Fits theta for given gx and eps
def calc_point_3d(pars):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    gx = pars[0]; eps = pars[1]
    theta = fit_theta(pars)
    x = [ gx, eps, theta ]
    return calc_point(x)

def nan_dict():
    dictionary = {}
    keys = ['global', 'fast_likelihood_quarks.yaml', 'likelihood_lfu_fcnc.yaml', 'likelihood_eell.yaml', 'likelihood_ewpt.yaml' ]
    dictionary = {}
    for key in keys:
        dictionary[key] = np.nan
    return dictionary

def nob_dict():
    dictionary = {}
    keys = ['global', 'fast_likelihood_quarks.yaml', 'likelihood_lfu_fcnc.yaml', 'likelihood_eell.yaml', 'likelihood_ewpt.yaml' ]
    dictionary = {}
    for key in keys:
        dictionary[key] = -NUMBER_OF_THE_BEAST
    return dictionary

# This function calculates the observables and chi-squared of a single point.
def calc_point(pars, func=nan_dict):
    gx = pars[0]; eps = pars[1]; theta = pars[2]    
    dictionary = {}
    if (theta == np.nan or theta > np.pi * 0.5 or theta < -np.pi * 0.5):
        dictionary = func()
    else:
        glp = gl.parameter_point(calcSMEFTwcs(gx, eps, theta), scale = MZP)
        try:
            dictionary = glp.log_likelihood_dict()
        except Exception as E:
            # Getting rid of to see if it parallelises better
            #if (print_intermediate):
            #    print(E)
            dictionary = func()
    dictionary['gx'] = gx
    dictionary['eps'] = eps
    dictionary['mzp'] = MZP
    dictionary['theta'] = theta
    if print_intermediate:
        print("# Point gx=" + str(gx) + " mzp=" + str(MZP) + " eps=" + str(eps) + " theta=" + str(theta) + " dchi^2=" + str(2 * dictionary['global']))
    return dictionary

def plot_bf():
    with open('sm.dat', 'rb') as filehandle:
        sm = pickle.load(filehandle)
    SM_int = obs_list(sm)
    print('SM observables:')
    display(SM_int)
    with open('malaphoric_bf_0_-3.dat', 'rb') as filehandle:
        bf = pickle.load(filehandle)
    B3L2_int = obs_list(bf)
    print('B3L2 observables:')    
    display(B3L2_int)
    plt.rcParams.update({'font.size': 22})
    #ax.legend(loc='upper center')
    y_pos = np.arange(0, -len(SM_int), -1)
    fig2 = plt.figure(figsize = (5, 10))
    ax2 = plt.subplot(1, 1, 1)
    ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')
    lbl = '$B_3-L_2$'
    ax2.barh(y_pos, B3L2_int.values(), alpha=0.3, color='r', label=lbl)
    ax2.set_yticks(y_pos)
    ax2.set_ylim([-17.5, 4])
    ax2.set_xlim([-3.5, 4.5])
    ax2.set_yticklabels(SM_int.keys())
    plt.xlabel('pull')
    ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))
    ax2.xaxis.set_major_locator(plt.MultipleLocator(1))
    ax2.legend(loc='upper center')
    plt.savefig('b3l2_int.pdf', bbox_inches='tight')    
    return

def inv_point(gx, eps, theta, best_fit = False):
    if print_intermediate:
        print("# Point gx=" + str(gx) + " mzp=" + str(MZP) + " eps=" + str(eps) + " theta=" + str(theta))
    display_wcs(calcSMEFTwcs(gx, eps, theta))
    glp = gl.parameter_point(calcSMEFTwcs(gx, eps, theta), scale = MZP)
    print('lnL relative to SM:')
    display(glp.log_likelihood_dict())
    display(obs_list(glp))
    if (best_fit): # save best-fit point
        with open('malaphoric_bf_0_-3.dat', 'wb') as filehandle: pickle.dump(glp, filehandle)
    print('chi^2:')
    display(glp.chi2_dict())
    print('N:')
    display(glp.likelihood.number_observations_dict())
    print('p-val:')
    display(glp.pvalue_dict())
    nobs  = glp.likelihood.number_observations_dict()['global']
    dof   = nobs - 3
    chisq = glp.chi2_dict()['global']
    print ('chi2=',chisq)
    if (eps == 0.): dof = nobs - 2
    if (gx == 0.): dof = nobs
    print('p-val=',chi2.sf(chisq, dof))
        
def minus_lnL_1par(theta, gx, eps):
    pars = [ gx, eps, theta ]
    dictionary = calc_point(pars, nob_dict)
    # if print_intermediate:  # DEBUG
    #   display(dictionary)
    return -dictionary['global']

def minus_lnL_3pars(pars1):
    pars = [pars1[0], pars1[1], pars1[2]]
    dictionary = calc_point(pars)
    if print_intermediate:
       display(dictionary)
    return -dictionary['global']

def minus_lnL_2pars(pars1):
    mzp = MZP # Reference value
    pars = []
    if param_noscan == "eps":
        eps = param
        pars = [pars1[0], eps, pars1[1]]        
    elif param_noscan == "theta":
        theta = param
        pars = [pars1[0], pars1[1], theta]        
    elif param_noscan == "gx":
        gx = param
        pars = [gx, pars1[0], pars1[1]]        
    dictionary = calc_point(pars)
    if print_intermediate:
        display(dictionary)
    return -dictionary['global']

def print_bf(res):
    func = calcSMEFTwcs
    gx  = res.x[0]
    eps = res.x[1]
    theta23 = res.x[2]
    wcs = func(gx, MZP, eps, theta)
    # display(wcs)
    obj = gl.parameter_point(wcs, scale = MZP)
    obj.log_likelihood_global()
    global_dchi2  = -2 * obj.log_likelihood_dict()['global']
    lfu_dchi2     = -2 * obj.log_likelihood_dict()['likelihood_lfu_fcnc.yaml']
    quarks_dchi2  = -2 * obj.log_likelihood_dict()['fast_likelihood_quarks.yaml']
    lep_dchi2     = -2 * obj.log_likelihood_dict()['likelihood_eell.yaml']
    global_pvalue  = obj.pvalue_dict()['global']
    lfu_pvalue     = obj.pvalue_dict()['likelihood_lfu_fcnc.yaml']
    quarks_pvalue  = obj.pvalue_dict()['fast_likelihood_quarks.yaml']
    lep_pvalue     = obj.pvalue_dict()['likelihood_eell.yaml']
    rk_high = get_pull(obj, ('<Rmue>(B+->Kll)', 1.1, 6.0))
    rk_low  = get_pull(obj, ('<Rmue>(B+->Kll)', 0.1, 1.1))
    rks_low = get_pull(obj, ('<Rmue>(B0->K*ll)', 0.1, 1.1))
    rks_high= get_pull(obj, ('<Rmue>(B0->K*ll)', 1.1, 6.0))
    rkshort = get_pull(obj, ('<Rmue>(B0->Kll)', 1.1, 6.0))
    rksplus = get_pull(obj, ('<Rmue>(B+->K*ll)', 0.1, 6.0))
    d_chi2 = res.fun * 2
    # debug(obj)
    # DEBUG: display(obj.chi2_dict())
    # display(obj.likelihood.number_observations_dict())    
    # DEBUG: display(obj.pvalue_dict())
    display(f' {int(xe1):3d} {global_dchi2:.2f} {global_pvalue:.3f} {lfu_dchi2:.2f} {lfu_pvalue:.3f} {quarks_dchi2:.2f} {quarks_pvalue:.3f} {lep_dchi2:.2f} {lep_pvalue:.3f} {g:.8f} {theta23:.8f} {int(M):4d} {d_chi2:.2f} {rk_high:.3f} {rks_low:.3f} {rks_high:.3f} {rkshort:.3f} {rksplus:.3f} {rk_low:.3f}')
    return

def perform_fit_2d(gx_start, theta_start, mlnl):
    eps_start = 0. 
    print ('# Finding best fit, eps=0., mzp=' + str(MZP), ' xl1=',str(xl1),' xl2=',xl2)
    # Perform two parameter fit
    # wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    start = time.time()
    pars_start=np.array([gx_start, theta_start])
    res = minimize(mlnl, pars_start, method='nelder-mead', tol=0.1,
                   options={'fatol': 1e-1, 'xatol': 0.001, 'disp': True, 'maxfev': 600})
    end = time.time()
    # print_gentype_bf(res)
    print('Took ' + str(end-start) + ' secs')
    display(res)    
    with open('best_fit_2d_' + str(int(MZP)) + '_' + str(res.x[0]) + '_' + str(res.x[1]) + '_' + str(xl1) + '_' + str(xl2) + '.dat', 'wb') as filehandle:
        pickle.dump(res, filehandle)
    return

def perform_fit(gx_start, eps_start, theta_start, mlnl):
    print ('# Finding best fit, mzp=' + str(MZP) + ' xl1=' + str(xl1) + ' xl2=' + str(xl2) + " starting from gx=" + str(gx_start) + " eps=" + str(eps_start) + " theta=" + str(theta_start))
    # Perform three parameter fit 
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    start = time.time()
    pars_start=np.array([gx_start, eps_start, theta_start])
    res = minimize(mlnl, pars_start, method='nelder-mead', tol=0.1,
                   options={'fatol': 1e-1, 'xatol': 0.001, 'disp': True, 'maxfev': 600})
    end = time.time()
    # print_gentype_bf(res)
    print('Took ' + str(end-start) + ' secs')
    display(res)    
    with open('best_fit_' + str(int(MZP)) + '_' + str(res.x[0]) + '_' + str(res.x[1]) + '_' + str(res.x[2]) + '_' + str(xl1) + '_' + str(xl2) + '.dat', 'wb') as filehandle:
        pickle.dump(res, filehandle)
    return

wilson.Wilson.set_default_option('smeft_accuracy', 'integrate') 
gl = smelli.GlobalLikelihood(include_likelihoods={'fast_likelihood_quarks.yaml','likelihood_lfu_fcnc.yaml'})
# resolution for 2d scans: best to make it i*10+1 because it includes the endpoints
def perform_scan(resolution):
    if param_noscan != 'theta' and param_noscan != 'eps' and param_noscan != 'gx':
        print('perform_scan called with incorrect constant parameter ' + param_noscan)
        return
    likelihood_func = calc_point
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    print('# Scanning parameters of Malaphoric model for ',param_noscan,'=',param,' on a grid of ',resolution,'*',resolution,' mzp=', MZP)
    outfile = oname()
    theta_range = np.linspace(-1.0, 0.,  num=resolution)
    eps_range   = np.linspace(-1.0, 1.0, num=resolution)
    gx_range    = np.linspace( 0., gx_max, num=resolution)
    if param_noscan == 'gx':
        gx_range = [ param ]
    elif param_noscan == 'theta':
        theta_range = [ param ]
    elif param_noscan == 'eps':
        eps_range = [ param ]
        theta_range = np.linspace(-0.4, 0.,  num=resolution)
        gx_range    = np.linspace( 0.0, 0.4, num=resolution)
    outfile = outfile + '.dat'
    #
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[gx, eps, theta] for theta in theta_range for gx in gx_range for eps in eps_range]
    #
    Cores= int(os.cpu_count())
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    #
    # calc_likelihoods_*, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(likelihood_func, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution, " * " ,resolution, "on ", today)
    # print output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

# Scan eps and gx but fit theta
def perform_scan_3d(resolution):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    print('# Scanning parameters of Malaphoric model on a grid of ',resolution,'*',resolution,' mzp=', MZP,' and fitting theta')
    outfile = oname() + '.dat'
    eps_range   = np.linspace(-1.0, 1.0, num=resolution)
    gx_range    = np.linspace( 0., gx_max, num=resolution)
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[gx, eps] for gx in gx_range for eps in eps_range]
    #
    Cores= int(os.cpu_count() - 1)
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    # calc_point_3d, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(calc_point_3d, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution, " * " ,resolution, "on ", today)
    # print output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

def maybe_write(fname, func, gx, eps, theta):
    mass = MZP
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    if (exists(fname)):
        # print('# Using previous file ' + fname)
        with open(fname, 'rb') as filehandle:
            obj = pickle.load(filehandle)
    else:
        # print('# Writing new file')
        obj = gl.parameter_point(func(gx, eps, theta), scale = mass)
        obj.log_likelihood_global()
        with open(fname, 'wb') as filehandle:
            pickle.dump(obj, filehandle)
    # debug(obj) - uncomment to check RK or RK*
    return obj


def inv_sm_likelihoods():
    # First, do SM
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')    
    fname = 'sm.dat'
    glp_sm = maybe_write(fname, calcSMEFTwcs, 0., 0., 0.)
    glp_sm.log_likelihood_global()
    print('--- Standard Model ---')
    print('chi2:')
    display(glp_sm.chi2_dict())
    display(obs_list(glp_sm))    
    chi2_sm=glp_sm.chi2_dict()['global']
    print('N:')
    display(glp_sm.likelihood.number_observations_dict())
    print('p-value:')
    display(glp_sm.pvalue_dict())
    return


# Import relevant files for the LEP2 likelihoods. 
if (sys.argv[3] == "wcs"):  debug_wcs()
elif (sys.argv[3] == "bf_point"):
    print_intermediate = True
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    theta = float(sys.argv[7])
    print ('# Calculating point, xl1=', str(xl1),' xl2=',xl2)    
    inv_point(gx, eps, theta, True)
elif (sys.argv[3] == "point"):
    print_intermediate = True
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    theta = float(sys.argv[7])
    print ('# Calculating point, xl1=', str(xl1),' xl2=',xl2)    
    inv_point(gx, eps, theta)
elif (sys.argv[3] == "fit"):
    gx  =  float(sys.argv[4]); eps = float(sys.argv[5]); theta = float(sys.argv[6])
    print('# 3D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit(gx, eps, theta, minus_lnL_3pars)
elif (sys.argv[3] == "fit_theta"):
    print_intermediate = True
    print ('# Fitting theta: MZprime=', str(MZP), ' xl1=', str(xl1),' xl2=',xl2)
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    pars = [ gx, eps ]
    print('theta=',fit_theta(pars)) 
elif (sys.argv[3] == "fit"):
    gx  =  float(sys.argv[4]); eps = float(sys.argv[5]); theta = float(sys.argv[6])
    print('# 3D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit(gx, eps, theta, minus_lnL_3pars)
elif (sys.argv[3] == "fit_2d"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);    
    # gx    =  0.1; theta = -0.05; eps = 0.
    gx =  float(sys.argv[6]); theta = float(sys.argv[7]);
    eps = 0.
    print('# 2D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit_2d(gx, theta, minus_lnL_2pars)
elif (sys.argv[3] == "scan"):
    print_intermediate = False
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);    
    resn = int(sys.argv[6]);
    print('# 2D scan of xl1=',xl1,' xl2=',xl2,' holding',param_noscan,'=',param)
    perform_scan(int(resn))
elif (sys.argv[3] == "scan_3d"):
    print_intermediate = False
    param_noscan = "theta"; param = 0.0
    resn = int(sys.argv[4]);
    print('# 3D scan of xl1=',xl1,' xl2=',xl2,' fitting theta')
    perform_scan_3d(int(resn))
    # elif (sys.argv[3] == "investigate"):
    #     fname = sys.argv[4]
    #     with open(fname, 'rb') as filehandle:
    #         res = pickle.load(filehandle)
    #         gx  = res.x[0]
    #         eps = res.x[1]
    #         theta = res.x[2]
elif (sys.argv[3] == "SM"):
    print ('# Calculating SM likelihoods')
    inv_sm_likelihoods()
elif (sys.argv[3] == "plot_bf"):
    plot_bf()
    
# print('p=',chi2.sf(1, 1))
# glp = read_bf()
# res = bf_pars()
# print('Best-fit point. gx=',res.x[0],'eps=',res.x[1],'theta=',res.x[2])
# print('DlnL:')
# display(glp.log_likelihood_dict())
# print('chi^2:')
# display(glp.chi2_dict())
# print('N:')
# display(glp.likelihood.number_observations_dict())
# print('p-val:')
# display(glp.pvalue_dict())
# print('Actual final p-val=',chi2.sf(glp.chi2_dict()['global'], glp.likelihood.number_observations_dict()['global']-3))


==> anc/scan.out <==
# 2D scan of xl1= 0  xl2= -3  holding eps = 0.0
# Scanning parameters of Malaphoric model for  eps = 0.0  on a grid of  41 * 41  mzp= 3000.0
# Running Parallel Global fit with  20 cores
# it took  7050.49386548996  seconds to run with resolution  41  *  41 on  2024-12-16


==> anc/y3.py <==
#!/usr/bin/python3
# Program to calculate phenomenology of kinetic mixing
# By Ben Allanach and Nico Gubernari, arXiv:2409.06804 [hep-ph]
# Adapted back to calculate for unmixed TFHM
# examples of use:
# python3 kinetic_mixing.py LEP2 susy
# python3 kinetic_mixing.py 0 -3 plot eps 0
# python3 kinetic_mixing.py 0 -3 fit_2d eps 0 0.073 -0.11
# python3 kinetic_mixing.py 0 -3 fit 0.048 -0.86 -0.194
# python3 kinetic_mixing.py 0 -3 point  -0.86 -0.194
# python3 kinetic_mixing.py 0 -3 plot_fitted
# python3 kinetic_mixing.py 0 -3 plot_theta
# python3 kinetic_mixing.py 0 -3 scan_3d 11
# python3 kinetic_mixing.py 0 -3 plot_bf
# import cmath
# import subprocess
import string
import os 
import math
from math import e
import sys
import numpy as np
from multiprocessing import Pool
from datetime import date
from shutil import copyfile
from os.path import exists
# Check whether number of arguments is reasonable
# To install LEP2 files across to the flavio/smelli directories
# > ./kinetic_mixing.py LEP2 laptop/susy 

# Import the LEP2 likelihoods into the flavio and smelli directories.
# It works with flavio-2.6.1 and smelli-2.4.2
def import_LEP2():
   # These two directories could for use on laptop:
    if (sys.argv[2] == "laptop"):
        # smelli_dir="/home/bca20/.local/lib/python3.10/site-packages/smelli/data/yaml"    
        # These are for pcthben
        smelli_dir="/home/bca20/code/smelli-master/smelli/data/yaml"
        flavio_dir="/home/bca20/.local/lib/python3.10/site-packages/flavio/data"
    elif (sys.argv[2] == "susy"):
        base_dir = "/alt/applic/user-maint/bca20/Conda/envs/banom2/lib/python3.12/site-packages/"
        flavio_dir = base_dir + "flavio/data"
        smelli_dir = base_dir + "smelli/data/yaml"
        # flavio_dir="/home/bca20/.local/lib/python3.8/site-packages/flavio/data"
        # flavio_dir="/alt/applic/user-maint/bca20/Conda/envs/banom/lib/python3.12/site-packages/flavio/data"
        # smelli_dir="/home/bca20/.local/lib/python3.8/site-packages/smelli/data/yaml"
        # smelli_dir="/alt/applic/user-maint/bca20/Conda/envs/banom/lib/python3.12/site-packages/smelli/data/yaml"
    elif (sys.argv[2] == "summon"):
        base_dir="/home/bca20/.local/lib/python3.8/site-packages/"
        flavio_dir = base_dir + "flavio/data"
        smelli_dir = base_dir + "smelli/data/yaml"
    else:
        print('Argument 3 should be laptop/susy')
        quit()        
    copyfile("measurements.yml", flavio_dir + "/measurements.yml")
    copyfile("ee_ee.py", flavio_dir + "/../physics/scattering/ee_ee.py")
    copyfile("ee_ll.py", flavio_dir + "/../physics/scattering/ee_ll.py")
    copyfile("__init__.py", flavio_dir + "/../physics/scattering/__init__.py")    
    copyfile("measurements_eell.yaml", smelli_dir + "/measurements_eell.yaml")
    copyfile("measurements_eeee.yaml", smelli_dir + "/measurements_eeee.yaml")
    copyfile("likelihood_eell.yaml", smelli_dir + "/likelihood_eell.yaml")
    copyfile("observables_eell.yaml", smelli_dir + "/observables_eell.yaml")
    copyfile("observables_eeee.yaml", smelli_dir + "/observables_eeee.yaml")
    copyfile("classes.py", smelli_dir + "/../../classes.py")
    return

if  (sys.argv[1] == "LEP2"):
    import_LEP2()
    quit()

# Before this line, you should have imported the files for the LEP2 likelihoods
import smelli, flavio, wilson
import matplotlib.pyplot as plt
# import inspect
# import seaborn
import time
# import matplotlib.mlab as ml
import pickle
from scipy.stats.distributions import chi2
from scipy.interpolate import griddata
from scipy.optimize import minimize
from scipy.optimize import minimize_scalar
from IPython.display import display

print_intermediate = False

################## define various constants #####################
# default error code aside from nan to fool minimiser
NUMBER_OF_THE_BEAST = 6e66
# default upper range in gauge coupling
gx_max = 0.4
# default U(1)_X charge of the third-family baryons
XB_3 = 1 # 3 B_3
# hypercharges of the various SM fields
Y_Q =  1. / 6.
Y_U =  2. / 3.
Y_D = -1. / 3.
Y_E = -1
Y_L = -1. / 2.
Y_H =  1. / 2.
# Reference value for M_Z'
MZP = 3000.
# Non-redundant WCXF basis: see https://github.com/wcxf/wcxf-bases/blob/429bcbf1f2b9fc80f488ffd88b5e497f7dd4a3e2/smeft.warsaw.basis.json#L550\ and https://arxiv.org/pdf/1704.04504
QQ1_NONREDUNDANT_INDICES = [1111,1112,1113,1122,1123,1133,1212,1213,1221,1222,1223,1231,1232,1233,1313,1322,1323,1331,1332,1333,2222,2223,2233,2323,2332,2333,3333] # 27 entries
LQ1_NONREDUNDANT_INDICES = [1111,1112,1113,1122,1123,1133,1211,1212,1213,1221,1222,1223,1231,1232,1233,1311,1312,1313,1321,1322,1323,1331,1332,1333,2211,2212,2213,2222,2223,2233,2311,2312,2313,2321,2322,2323,2331,2332,2333,3311,3312,3313,3322,3323,3333] # 45 entries
################## End of define constants #####################

# # The following two integers can vary along our model line but here is the default
xl1 = 0
xl2 = -3
# anomaly cancellation and model conditions: this is for classic TFHM
xl3 = 0
xe1 = 0; xe2 = 0; xe3 = -6
xq3 = 1; xu3 = 4; xd3 = -2
xh = xu3 - xq3
# U(1)_X charges of the various fields in array form
xq = [0, 0, xq3]
xl = [xl1, xl2, xl3]
xu = [0, 0, xu3]
xe = [xe1, xe2, xe3]
xd = [0, 0, xd3]
param_noscan = ""; param = 0.

# Convenience: returns indices with an offset of 1 making it easier to read
Xq = lambda i: xq[i-1] # Xq is the U(1)_X charge of the ith LH quark
Xl = lambda i: xl[i-1] # Xl is the U(1)_X charge of the ith LH lepton
Xu = lambda i: xu[i-1] # Xu is the U(1)_X charge of the ith RH up-type quark
Xd = lambda i: xd[i-1] # Xd is the U(1)_X charge of the ith RH down-type quark
Xe = lambda i: xe[i-1] # Xe is the U(1)_X charge of the ith RH electron

def oname():
#    return "best_fit_3000_0_-3"
     return 'malaphoric_scan_' + str(int(MZP)) + '_' + param_noscan + '_' + str(param) + '_' + str(xl1) + '_' + str(xl2)

def plot_y3():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)) and param_noscan != 'eps':
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    fcnc_dchi2_for_plot = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot]
    ncba_dchi2_for_plot = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot]
    # ewpt_dchi2_for_plot = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot]
    # bsbs_dchi2_for_plot = [2*data['DeltaM_s'] for data in data_for_plot] 
    # EWPT e+e- -> l+l-
    # max_dchi2_ewpt = np.nanmax(ewpt_dchi2_for_plot)
    # pos = ewpt_dchi2_for_plot.index(max_dchi2_ewpt)
    # gx_ewpt = gx_for_plot[pos]
    # eps_ewpt = eps_for_plot[pos]
    # theta_ewpt = theta_for_plot[pos]
    # print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt),' gx=',gx_ewpt,' eps=',eps_ewpt)
    # RK(*) etc
    max_dchi2_fcnc = np.nanmax(fcnc_dchi2_for_plot)
    pos = fcnc_dchi2_for_plot.index(max_dchi2_fcnc)
    gx_fcnc = gx_for_plot[pos]
    eps_fcnc = eps_for_plot[pos]
    theta_fcnc = theta_for_plot[pos]
    print('Max[chi^2_SM(LFU)-chi^2(LFU)]=' + str(max_dchi2_fcnc),' gx=',gx_fcnc,' eps=',eps_fcnc)
    # Other NCBAs
    max_dchi2_ncba = np.nanmax(ncba_dchi2_for_plot)
    pos = ncba_dchi2_for_plot.index(max_dchi2_ncba)
    gx_ncba = gx_for_plot[pos]
    eps_ncba = eps_for_plot[pos]
    theta_ncba = theta_for_plot[pos]
    # BsBs mixing
    # min_dchi2_bsbs = min(bsbs_dchi2_for_plot)
    # pos = bsbs_dchi2_for_plot.index(min_dchi2_bsbs)
    # gx_bsbs = gx_for_plot[pos]
    # eps_bsbs = eps_for_plot[pos]
    # theta_bsbs = theta_for_plot[pos]
    print('Max[chi^2_SM(quarks)-chi^2(quarks)]=' + str(max_dchi2_ncba),' gx=',gx_ncba,' eps=',eps_ncba)
    # Plot 70%/95% contours for global fit
    x = []; y = []; xlab = ''; ylab = ''
    # 3-parameter delta chi^2 for contours
    cl_95 = 7.82; cl_68 = 3.67
    if (param_noscan == 'theta'):
        x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\hat \epsilon$'
        if (param != 0):
            cl_95 = 5.99; cl_68 = 2.28 # 2-parameter Dchi^2
    elif (param_noscan == 'eps'):
        x = np.array(gx_for_plot);    y = np.array(theta_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\theta_{sb}$'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2
    elif (param_noscan == 'gx'):
        x = np.array(eps_for_plot);   y = np.array(theta_for_plot)
        xlab = r'\hat \epsilon$'        
        ylab = r'\theta'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2        
    z = np.array(dchi2_for_plot)
    z2 = np.array(ncba_dchi2_for_plot)
    z3 = np.array(fcnc_dchi2_for_plot)
    # z4 = np.array(bsbs_dchi2_for_plot)
    # z5 = np.array(ewpt_dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    Z2 = z2.reshape(-1, cols)
    Z3 = z3.reshape(-1, cols)
    # Z4 = z4.reshape(-1, cols)
    # Z5 = z5.reshape(-1, cols)                            
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = cl_68
    contourf_ = ax.contourf(X, Y, Z, [max_dchi2-chi2_level, max_dchi2], colors='k',alpha=alpha_level)
    contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ncba-chi2_level, max_dchi2_ncba], colors='b',  alpha=alpha_level)
    contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-chi2_level, max_dchi2_fcnc], colors='r',  alpha=alpha_level)
    # contourf4_ = ax.contourf(X, Y, Z5, [max_dchi2_ewpt-chi2_level, max_dchi2_ewpt], colors='y', alpha=alpha_level)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-cl_68], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-cl_95], colors='k', linestyles='dashed')
    contour4_ = ax.contour (X, Y, Z2, [max_dchi2_ncba-cl_68], colors='b')
    contour5_ = ax.contour (X, Y, Z3, [max_dchi2_fcnc-cl_68], colors='r')
    # contour6_ = ax.contour (X, Y, Z5, [max_dchi2_ewpt-cl_68], colors='y')
    if param_noscan == 'theta':
        if (param == 0.0): ax.text(0.4 * gx_max,0.5,r"profiled $\theta_{sb}$",color='k')
        else: ax.text(0.4 * gx_max,0.5,r"$\theta_{sb}=$" + str(param),color='k')
        if (xl2 == -3 and xl1 == 0):
            ax.text(0.4 * gx_max,0.7,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_ncba, eps_ncba, 'b.',label='quarks', alpha=0.5)
    ax.plot(gx_fcnc, eps_fcnc, 'r.',label='LFU', alpha=0.5)
    # ax.plot(gx_ewpt, eps_ewpt, 'y.',label='EWPO',alpha=0.5)
    ax.plot(gx_gf, eps_gf, 'k.', label='global')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    plt.legend(loc=[1.02,0.2])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.savefig(oname() + '.pdf', bbox_inches = "tight")
    return

def plot():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)) and param_noscan != 'eps':
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    lep2_dchi2_for_plot = [2*data['likelihood_eell.yaml'] for data in data_for_plot]
    fcnc_dchi2_for_plot = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot]
    ncba_dchi2_for_plot = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot]
    ewpt_dchi2_for_plot = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot]
    # bsbs_dchi2_for_plot = [2*data['DeltaM_s'] for data in data_for_plot] 
    # EWPT e+e- -> l+l-
    max_dchi2_ewpt = np.nanmax(ewpt_dchi2_for_plot)
    pos = ewpt_dchi2_for_plot.index(max_dchi2_ewpt)
    gx_ewpt = gx_for_plot[pos]
    eps_ewpt = eps_for_plot[pos]
    theta_ewpt = theta_for_plot[pos]
    print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt),' gx=',gx_ewpt,' eps=',eps_ewpt)
    # LEP-2 e+e- -> l+l-
    max_dchi2_lep2 = np.nanmax(lep2_dchi2_for_plot)
    pos = lep2_dchi2_for_plot.index(max_dchi2_lep2)
    gx_lep2 = gx_for_plot[pos]
    eps_lep2 = eps_for_plot[pos]
    theta_lep2 = theta_for_plot[pos]
    print('Max[chi^2_SM(LEP2)-chi^2(LEP2)]=' + str(max_dchi2_lep2),' gx=',gx_lep2,' eps=',eps_lep2)
    # RK(*) etc
    max_dchi2_fcnc = np.nanmax(fcnc_dchi2_for_plot)
    pos = fcnc_dchi2_for_plot.index(max_dchi2_fcnc)
    gx_fcnc = gx_for_plot[pos]
    eps_fcnc = eps_for_plot[pos]
    theta_fcnc = theta_for_plot[pos]
    print('Max[chi^2_SM(LFU)-chi^2(LFU)]=' + str(max_dchi2_fcnc),' gx=',gx_fcnc,' eps=',eps_fcnc)
    # Other NCBAs
    max_dchi2_ncba = np.nanmax(ncba_dchi2_for_plot)
    pos = ncba_dchi2_for_plot.index(max_dchi2_ncba)
    gx_ncba = gx_for_plot[pos]
    eps_ncba = eps_for_plot[pos]
    theta_ncba = theta_for_plot[pos]
    # BsBs mixing
    # min_dchi2_bsbs = min(bsbs_dchi2_for_plot)
    # pos = bsbs_dchi2_for_plot.index(min_dchi2_bsbs)
    # gx_bsbs = gx_for_plot[pos]
    # eps_bsbs = eps_for_plot[pos]
    # theta_bsbs = theta_for_plot[pos]
    print('Max[chi^2_SM(quarks)-chi^2(quarks)]=' + str(max_dchi2_ncba),' gx=',gx_ncba,' eps=',eps_ncba)
    # Plot 70%/95% contours for global fit
    x = []; y = []; xlab = ''; ylab = ''
    # 3-parameter delta chi^2 for contours
    cl_95 = 7.82; cl_68 = 3.67
    if (param_noscan == 'theta'):
        x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\hat \epsilon$'
        if (param != 0):
            cl_95 = 5.99; cl_68 = 2.28 # 2-parameter Dchi^2
    elif (param_noscan == 'eps'):
        x = np.array(gx_for_plot);    y = np.array(theta_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\theta_{sb}$'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2
    elif (param_noscan == 'gx'):
        x = np.array(eps_for_plot);   y = np.array(theta_for_plot)
        xlab = r'\hat \epsilon$'        
        ylab = r'\theta'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2        
    z = np.array(dchi2_for_plot)
    z1 = np.array(lep2_dchi2_for_plot)    
    z2 = np.array(ncba_dchi2_for_plot)
    z3 = np.array(fcnc_dchi2_for_plot)
    # z4 = np.array(bsbs_dchi2_for_plot)
    z5 = np.array(ewpt_dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    Z1 = z1.reshape(-1, cols)
    Z2 = z2.reshape(-1, cols)
    Z3 = z3.reshape(-1, cols)
    # Z4 = z4.reshape(-1, cols)
    Z5 = z5.reshape(-1, cols)                            
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = cl_68
    contourf_ = ax.contourf(X, Y, Z, [max_dchi2-chi2_level, max_dchi2], colors='k',alpha=alpha_level)
    contourf1_ = ax.contourf(X, Y, Z1, [max_dchi2_lep2-chi2_level, max_dchi2_lep2], colors='g',alpha=alpha_level)
    contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ncba-chi2_level, max_dchi2_ncba], colors='b',  alpha=alpha_level)
    contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-chi2_level, max_dchi2_fcnc], colors='r',  alpha=alpha_level)
    contourf4_ = ax.contourf(X, Y, Z5, [max_dchi2_ewpt-chi2_level, max_dchi2_ewpt], colors='y', alpha=alpha_level)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-cl_68], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-cl_95], colors='k', linestyles='dashed')
    contour3_ = ax.contour (X, Y, Z1, [max_dchi2_lep2-cl_68], colors='g')
    contour4_ = ax.contour (X, Y, Z2, [max_dchi2_ncba-cl_68], colors='b')
    contour5_ = ax.contour (X, Y, Z3, [max_dchi2_fcnc-cl_68], colors='r')
    contour6_ = ax.contour (X, Y, Z5, [max_dchi2_ewpt-cl_68], colors='y')
    if param_noscan == 'theta':
        if (param == 0.0): ax.text(0.4 * gx_max,0.5,r"profiled $\theta_{sb}$",color='k')
        else: ax.text(0.4 * gx_max,0.5,r"$\theta_{sb}=$" + str(param),color='k')
        if (xl2 == -3 and xl1 == 0):
            ax.text(0.4 * gx_max,0.7,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_ncba, eps_ncba, 'b.',label='quarks', alpha=0.5)
    ax.plot(gx_fcnc, eps_fcnc, 'r.',label='LFU', alpha=0.5)
    ax.plot(gx_ewpt, eps_ewpt, 'y.',label='EWPO',alpha=0.5)
    ax.plot(gx_lep2, eps_lep2, 'g.',label='LEP2',alpha=0.5)    
    ax.plot(gx_gf, eps_gf, 'k.', label='global')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    plt.legend(loc=[1.02,0.2])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.savefig(oname() + '.pdf', bbox_inches = "tight")
    return

def plot_theta():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)):
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    # Plot 70%/95% contours for global fit
    x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
    xlab = r'$\hat g_X$'
    ylab = r'$\hat \epsilon$'
    z = np.array(dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    ax.set_ylim([-1., 1.])
    ax.set_xlim([0., gx_max]) 
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = 3.67 # 7.82 for 3-D 95% CL,, 2.28 for 68%
    contour_  = ax.contour (X, Y, Z, [max_dchi2-3.67], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-7.82], colors='k', linestyles='dashed')
    if (param == 0.0): ax.text(gx_max * 0.4,0.7,r"profiled $\theta_{sb}$",color='k')
    else: ax.text(gx_max * 0.4,0.5,r"$\theta_{sb}=$" + str(param),color='k')    
    ax.text(gx_max * 1.1, 1.1, r"$\theta_{sb}$", color='k')
    if (xl2 == -3 and xl1 == 0):
        ax.text(gx_max * 0.4,0.85,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_gf, eps_gf, 'k.')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    #plt.legend(loc=[0.55,0.015])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    w = np.array(theta_for_plot)
    W = w.reshape(-1, cols)    
    aa = plt.pcolor(X, Y, W)    
    cbar = fig.colorbar(aa)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-3.67], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-7.82], colors='k', linestyles='dashed')
    plt.savefig(oname() + '_theta.pdf', bbox_inches = "tight")
    return

if (sys.argv[3] == "plot_theta"):
    param_noscan = "theta"    
    plot_theta()

if (sys.argv[3] == "plot"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);
    plot()

if (sys.argv[3] == "plot_y3"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);
    plot_y3()

if (sys.argv[3] == "plot_fitted"):
    param_noscan = "theta"
    plot()
    
# Fills SMEFT qq(1) operators according to non-redundant WCXF basis
# arguments: U(1)_X gauge coupling, MZ'², Xi matrix
def fill_qq1(gx, one_o_mzp_sq, mix):
   qq1_3333_unmixed = -0.5 * one_o_mzp_sq
   listqq1 = {}
   for i in range(1, 4):
       for j in range(1, 4):
           for k in range(1, 4):
               for l in range(1, 4): # Loops over the four indices
                   # The indices as an int
                   intIndex     = 1000*i + 100*j + 10*k + l 
                   # Combination from commuting currents
                   intpermIndex = 1000*k + 100*l + 10*i + j
                   # Fixed by BCA 11/12/24: the + H.c. terms are understood by the WCXF-compliant code that is interpreting the WCs. Thanks to E Loisa for finding the project and to J Aebsicher for confirmation of the interpretation
                   # h.c
                   inthcIndex1  = 1000*l + 100*k + 10*j + i 
                   # h.c + commuting currents
                   inthcIndex2  = 1000*j + 100*i + 10*l + k 
                   # List of equivalent permutations
                   permlist     = [intIndex, intpermIndex, inthcIndex1, inthcIndex2] 
                   normlist     = ['qq1_' + str(intIndex), 'qq1_' + str(intpermIndex)]
                   # Choose the combination which is the one in the WCXF basis
                   match = [m for m in QQ1_NONREDUNDANT_INDICES if m in permlist][0] 
                   name = 'qq1_' + str(match)
                   # Add the contribution to the non-redundant operator
                   if name in listqq1 and name in normlist:
#                  if name in listqq1:
                       listqq1[name] += qq1_3333_unmixed * mix[i-1][j-1] * mix[k-1][l-1]
                   elif name in normlist:
                       listqq1[name] =  qq1_3333_unmixed * mix[i-1][j-1] * mix[k-1][l-1]
   return listqq1

# This function fills in mixed 3 by 3 entries in smelli conventions - mixes Q family lables
# init_str = eg `lq22', the first initial names before the last two family numbers
# num      = value of basic coupling
# mix      = mixing matrix to multiply by
# end_str  = string (usually 2 digits) to append to string name
def fill_in_end(lis, init_str, num, mix, end_str = ''):
    for i in range(1, 4):
        for j in range (i, 4):
            name = init_str + str(i) + str(j) + end_str
            lis[name] = num * mix[i-1][j-1] # The +H.c. is understood by the interpreting program
    return 

# Down-quark mixing matrix
VdL = [] 

# Kronecker delta
delta = lambda i, j: 1 if (i == j) else 0 

def get_gp():
    # g', the hypercharge gauge coupling, is set without including the effects of the SMEFT WCs: the resulting calculated dim-6 WCs will only differ at the dim-8 level
    par = flavio.default_parameters
    GF = par.get_central('GF')
    MW = par.get_central('m_W')
    mz = par.get_central('m_Z')
    alpha_e = par.get_central('alpha_e')
    vb = np.sqrt(1 / np.sqrt(2) / GF)
    gbar = 2 * MW / vb
    ebar = np.sqrt(4 * np.pi * alpha_e)
    gpmz = ebar * gbar / np.sqrt(gbar**2 - ebar**2)
    beta1 = 41. / 6.
    alpha1inv = 4 * np.pi / gpmz**2 - beta1 / (2 * np.pi) * np.log(MZP / mz)
    gp = np.sqrt((4 * np.pi) / alpha1inv)
    return gp

# This function sets the input. theta is the s_L-b_L mixing angle. c23 and s23 are the cosine and sine of theta. eps=epsilon is the coefficient of the kinetic mixing term
def calcSMEFTwcs(gx, eps, theta):
    gp = get_gp()
    mzp = MZP
    # if eps > 1. or eps < -1.: 
    # print('in calcSMEFTwcs: argument |epsilon=',eps,'|>1'); 
    #    quit(); 
    # Fix d_L mixing matrix
    s23 = np.sin(theta)
    c23 = np.cos(theta)
    VdL = np.array([
        [1,    0,   0],
        [0,  c23, s23],
        [0, -s23, c23]
    ])
    # matrix of couplings to down_L quarks
    xi = []
    # Product of epsilon and gprime
    eps_gp = eps * gp  
    for i in range(0, 3):
        row = [gx * np.conj(VdL[2, i]) * VdL[2, j] - Y_Q * eps_gp * delta(i, j) for j in range(0, 3)]
        xi.append([gx * np.conj(VdL[2, i]) * VdL[2, j] - Y_Q * eps_gp * delta(i, j) for j in range(0, 3)])
        
    one_o_mzp_sq = 1. / mzp**2
    lis = fill_qq1(gx, one_o_mzp_sq, xi)

    # Cycle through generation indices: j>i
    for i in range(1, 4):
        for j in range(i, 4):
            factor = 1 if i == j else 2
            num = str(i) + str(i) + str(j) + str(j)
            lis['ll_' + num] = -(1/2) * factor * (gx * Xl(i) - Y_L * eps_gp) * (gx * Xl(j) - Y_L * eps_gp) * one_o_mzp_sq    
            lis['ee_' + num] = -(1/2) * factor * (gx * Xe(i) - Y_E * eps_gp) * (gx * Xe(j) - Y_E * eps_gp) * one_o_mzp_sq
            lis['uu_' + num] = -(1/2) * factor * (gx * Xu(i) - Y_U * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq
            lis['dd_' + num] = -(1/2) * factor * (gx * Xd(i) - Y_D * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq

    # Cycle through generation indices i, j   
    for i in range(1, 4):
        for j in range(1, 4):
            num = str(i) + str(i) + str(j) + str(j)
            lis['eu_' + num] = - (gx * Xe(i) - Y_E * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq
            lis['ed_' + num] = - (gx * Xe(i) - Y_E * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq
            lis['ud1_' + num]= - (gx * Xu(i) - Y_U * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq
            lis['le_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xe(j) - Y_E * eps_gp) * one_o_mzp_sq            
            lis['lu_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq            
            lis['ld_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq

    # Cycle through single generation index i
    for i in range (1, 4):
       num = str(i) + str(i)
       fill_in_end(lis, 'lq1_' + num, -Xq(3) * (Xl(i) * gx - Y_L * eps_gp) * one_o_mzp_sq, xi)
       fill_in_end(lis, 'qu1_'      , -Xq(3) * (Xu(i) * gx - Y_U * eps_gp) * one_o_mzp_sq, xi, num)
       fill_in_end(lis, 'qd1_'      , -Xq(3) * (Xd(i) * gx - Y_D * eps_gp) * one_o_mzp_sq, xi, num)       
       fill_in_end(lis, 'qe_'       , -Xq(3) * (Xe(i) * gx - Y_E * eps_gp) * one_o_mzp_sq, xi, num)
       lis['phil1_' + str(i) + str(i)] = - (xh * gx - Y_H * eps_gp) * (Xl(i) * gx - Y_L * eps_gp) * one_o_mzp_sq
       lis['phiu_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xu(i) * gx - Y_U * eps_gp) * one_o_mzp_sq
       lis['phid_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xd(i) * gx - Y_D * eps_gp) * one_o_mzp_sq
       lis['phie_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xe(i) * gx - Y_E * eps_gp) * one_o_mzp_sq       

    fill_in_end(lis, 'phiq1_', -Xq(3) * (xh * gx - Y_H * eps_gp) * one_o_mzp_sq, xi)
    lis['phiD']   = - 2 * (xh * gx - Y_H * eps_gp)**2 * one_o_mzp_sq
    lis['phiBox'] = 0.25 * lis['phiD']
    # display_wcs(lis) # DEBUG
    # quit
    return lis

def display_wcs(wcs):
    wcs = dict(sorted(wcs.items()))
    for key, value in wcs.items():
        if value != 0.: print(f"{key}: {value}")

def debug_wcs():
    gx = 0.5; eps = -0.86; theta = -0.19
    print('# Example with MZprime=',MZP,' gx=',gx,' eps=',eps,' theta=',theta,' xl1=',xl1,' xl2=',xl2)
    display_wcs(calcSMEFTwcs(gx, eps, theta))

# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM
def pull_to_chisq(x):
    if (x > 0):
        ans = -x**2
    else:
        ans = x**2
    return ans

# gets the statistical pull of experiment from theory
def get_pull(ln_sm, observ):
    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])

def bf_pars():
    with open('best_fit_3000_0_-3.dat' , 'rb') as filehandle:
        res = pickle.load(filehandle)
    return res

def read_bf():
    with open('malaphoric_bf_0_-3.dat', 'rb') as filehandle:
        glp = pickle.load(filehandle)
    return glp

# This function returns a dictionary of the pulls of the observables in the likelihood
def obs_list(ln):
    return {r'$\Delta M_s$': get_pull(ln, 'DeltaM_s'),
        r'$M_W$': get_pull(ln, 'm_W'),
        r'BR($B_s\rightarrow \mu^+ \mu^-$)': get_pull(ln, 'BR(Bs->mumu)'), 
        r'BR($B^+\rightarrow K \mu \mu)(1.1,2)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 1.1, 2.0)),
        r'BR($B^+\rightarrow K \mu \mu)(2,3)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 2.0, 3.0)),
        r'BR($B^+\rightarrow K \mu \mu)(3,4)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 3.0, 4.0)),
        r'BR($B^+\rightarrow K\mu \mu)(4,5)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 4.0, 5.0)),
        r'BR($B^+\rightarrow K \mu \mu)(5,6)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 5.0, 6.0)),
        r'$R_K(1.1,6)$': get_pull(ln, ('<Rmue>(B+->Kll)', 1.1, 6.0)),
        r'$R_{K^*}(0.1,1.1)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 0.1, 1.1)),
        r'$R_{K^*}(1.1,6)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),
        r'$P_5^{\prime}(2.5,4)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 2.5, 4)),
        r'$P_5^{\prime}(4,6)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 4, 6)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(0.1,0.98)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 0.1, 0.98)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(1.1,2.5)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 1.1, 2.5)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(2.5,4)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 2.5, 4.0)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(4,6)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 4.0, 6.0)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(15,19)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 15.0, 19.0))
        }

# Gives theta for given gx and eps
def fit_theta(pars):
    gx = pars[0]; eps = pars[1]; gp = 0.35
    if (gx == 0.): return np.nan
    # Initial guess for theta is based on the approximation that it is mainly controlled by SMEFT WC Clq_2223. We extracted this from a best-fit point
    s2tsb = 0.00218 / (gx * (xl2 * gx + 0.5 * eps * gp))
    if (abs(s2tsb) <= 1.0): theta_start = 0.5 * np.arcsin(s2tsb)
    else: theta_start = np.sign(s2tsb) * np.pi * 0.4
    if print_intermediate:
        print('# Theta guess: ',theta_start)
    if (theta_start > 1. or theta_start == float("inf")): theta_start = 1.0
    elif (theta_start < -1. or theta_start == float("-inf")): theta_start = -1.0
    bds = (0., 0.)
    if theta_start < 0.: bds = (theta_start * 1.1, theta_start * 0.9)
    else: bds = (theta_start * 0.9, theta_start * 1.1)
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    # res = minimize_scalar(minus_lnL_1par, bounds=bds, args=(gx, eps), method='bounded', options={'maxiter': 40, 'xatol': 0.001, 'disp': print_intermediate * 3}) # FASTEST METHOD BUT MIGHT FAIL
    #if (res.success == False):
    res = minimize_scalar(minus_lnL_1par, bracket=bds, args=(gx, eps), method='brent', tol = 0.1, options={'maxiter': 40, 'disp': print_intermediate * 3}) # MIGHT BE MORE STABLE - 9 evals
    # res = minimize_scalar(minus_lnL_1par, bracket=bds, bounds=(-1., 1.), args=(gx, eps), method='golden', tol = 0.1, options={'maxiter': 40, 'xtol': 0.001, 'disp': print_intermediate}) # MIGHT ALSO BE MORE STABLE BUT EVEN SLOWER
    return res.x

# Fits theta for given gx and eps
def calc_point_3d(pars):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    gx = pars[0]; eps = pars[1]
    theta = fit_theta(pars)
    x = [ gx, eps, theta ]
    return calc_point(x)

def nan_dict():
    dictionary = {}
    keys = ['global', 'fast_likelihood_quarks.yaml', 'likelihood_lfu_fcnc.yaml', 'likelihood_eell.yaml', 'likelihood_ewpt.yaml' ]
    dictionary = {}
    for key in keys:
        dictionary[key] = np.nan
    return dictionary

def nob_dict():
    dictionary = {}
    keys = ['global', 'fast_likelihood_quarks.yaml', 'likelihood_lfu_fcnc.yaml', 'likelihood_eell.yaml', 'likelihood_ewpt.yaml' ]
    dictionary = {}
    for key in keys:
        dictionary[key] = -NUMBER_OF_THE_BEAST
    return dictionary

# This function calculates the observables and chi-squared of a single point.
def calc_point(pars, func=nan_dict):
    gx = pars[0]; eps = pars[1]; theta = pars[2]    
    dictionary = {}
    if (theta == np.nan or theta > np.pi * 0.5 or theta < -np.pi * 0.5):
        dictionary = func()
    else:
        glp = gl.parameter_point(calcSMEFTwcs(gx, eps, theta), scale = MZP)
        try:
            dictionary = glp.log_likelihood_dict()
        except Exception as E:
            # Getting rid of to see if it parallelises better
            #if (print_intermediate):
            #    print(E)
            dictionary = func()
    dictionary['gx'] = gx
    dictionary['eps'] = eps
    dictionary['mzp'] = MZP
    dictionary['theta'] = theta
    if print_intermediate:
        print("# Point gx=" + str(gx) + " mzp=" + str(MZP) + " eps=" + str(eps) + " theta=" + str(theta) + " dchi^2=" + str(2 * dictionary['global']))
    return dictionary

def plot_bf():
    with open('sm.dat', 'rb') as filehandle:
        sm = pickle.load(filehandle)
    SM_int = obs_list(sm)
    print('SM observables:')
    display(SM_int)
    with open('malaphoric_bf_0_-3.dat', 'rb') as filehandle:
        bf = pickle.load(filehandle)
    B3L2_int = obs_list(bf)
    print('B3L2 observables:')    
    display(B3L2_int)
    plt.rcParams.update({'font.size': 22})
    #ax.legend(loc='upper center')
    y_pos = np.arange(0, -len(SM_int), -1)
    fig2 = plt.figure(figsize = (5, 10))
    ax2 = plt.subplot(1, 1, 1)
    ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')
    lbl = '$B_3-L_2$'
    ax2.barh(y_pos, B3L2_int.values(), alpha=0.3, color='r', label=lbl)
    ax2.set_yticks(y_pos)
    ax2.set_ylim([-17.5, 4])
    ax2.set_xlim([-3.5, 4.5])
    ax2.set_yticklabels(SM_int.keys())
    plt.xlabel('pull')
    ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))
    ax2.xaxis.set_major_locator(plt.MultipleLocator(1))
    ax2.legend(loc='upper center')
    plt.savefig('b3l2_int.pdf', bbox_inches='tight')    
    return

def inv_point(gx, eps, theta, best_fit = False):
    if print_intermediate:
        print("# Point gx=" + str(gx) + " mzp=" + str(MZP) + " eps=" + str(eps) + " theta=" + str(theta))
    display_wcs(calcSMEFTwcs(gx, eps, theta))
    glp = gl.parameter_point(calcSMEFTwcs(gx, eps, theta), scale = MZP)
    print('lnL relative to SM:')
    display(glp.log_likelihood_dict())
    display(obs_list(glp))
    if (best_fit): # save best-fit point
        with open('malaphoric_bf_0_-3.dat', 'wb') as filehandle: pickle.dump(glp, filehandle)
    print('chi^2:')
    display(glp.chi2_dict())
    print('N:')
    display(glp.likelihood.number_observations_dict())
    print('p-val:')
    display(glp.pvalue_dict())
    nobs  = glp.likelihood.number_observations_dict()['global']
    dof   = nobs - 3
    chisq = glp.chi2_dict()['global']
    print ('chi2=',chisq)
    if (eps == 0.): dof = nobs - 2
    if (gx == 0.): dof = nobs
    print('p-val=',chi2.sf(chisq, dof))
        
def minus_lnL_1par(theta, gx, eps):
    pars = [ gx, eps, theta ]
    dictionary = calc_point(pars, nob_dict)
    # if print_intermediate:  # DEBUG
    #   display(dictionary)
    return -dictionary['global']

def minus_lnL_3pars(pars1):
    pars = [pars1[0], pars1[1], pars1[2]]
    dictionary = calc_point(pars)
    # if print_intermediate:
    #    display(dictionary)
    return -dictionary['global']

def minus_lnL_2pars(pars1):
    mzp = MZP # Reference value
    pars = []
    if param_noscan == "eps":
        eps = param
        pars = [pars1[0], eps, pars1[1]]        
    elif param_noscan == "theta":
        theta = param
        pars = [pars1[0], pars1[1], theta]        
    elif param_noscan == "gx":
        gx = param
        pars = [gx, pars1[0], pars1[1]]        
    dictionary = calc_point(pars)
    if print_intermediate:
        display(dictionary)
    return -dictionary['global']

def print_bf(res):
    func = calcSMEFTwcs
    gx  = res.x[0]
    eps = res.x[1]
    theta23 = res.x[2]
    wcs = func(gx, MZP, eps, theta)
    # display(wcs)
    obj = gl.parameter_point(wcs, scale = MZP)
    obj.log_likelihood_global()
    global_dchi2  = -2 * obj.log_likelihood_dict()['global']
    lfu_dchi2     = -2 * obj.log_likelihood_dict()['likelihood_lfu_fcnc.yaml']
    quarks_dchi2  = -2 * obj.log_likelihood_dict()['fast_likelihood_quarks.yaml']
    lep_dchi2     = -2 * obj.log_likelihood_dict()['likelihood_eell.yaml']
    global_pvalue  = obj.pvalue_dict()['global']
    lfu_pvalue     = obj.pvalue_dict()['likelihood_lfu_fcnc.yaml']
    quarks_pvalue  = obj.pvalue_dict()['fast_likelihood_quarks.yaml']
    lep_pvalue     = obj.pvalue_dict()['likelihood_eell.yaml']
    rk_high = get_pull(obj, ('<Rmue>(B+->Kll)', 1.1, 6.0))
    rk_low  = get_pull(obj, ('<Rmue>(B+->Kll)', 0.1, 1.1))
    rks_low = get_pull(obj, ('<Rmue>(B0->K*ll)', 0.1, 1.1))
    rks_high= get_pull(obj, ('<Rmue>(B0->K*ll)', 1.1, 6.0))
    rkshort = get_pull(obj, ('<Rmue>(B0->Kll)', 1.1, 6.0))
    rksplus = get_pull(obj, ('<Rmue>(B+->K*ll)', 0.1, 6.0))
    d_chi2 = res.fun * 2
    # debug(obj)
    # DEBUG: display(obj.chi2_dict())
    # display(obj.likelihood.number_observations_dict())    
    # DEBUG: display(obj.pvalue_dict())
    display(f' {int(xe1):3d} {global_dchi2:.2f} {global_pvalue:.3f} {lfu_dchi2:.2f} {lfu_pvalue:.3f} {quarks_dchi2:.2f} {quarks_pvalue:.3f} {lep_dchi2:.2f} {lep_pvalue:.3f} {g:.8f} {theta23:.8f} {int(M):4d} {d_chi2:.2f} {rk_high:.3f} {rks_low:.3f} {rks_high:.3f} {rkshort:.3f} {rksplus:.3f} {rk_low:.3f}')
    return

def perform_fit_2d(gx_start, theta_start, mlnl):
    eps_start = 0. 
    print ('# Finding best fit, eps=0., mzp=' + str(MZP), ' xl1=',str(xl1),' xl2=',xl2)
    # Perform two parameter fit
    # wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    start = time.time()
    pars_start=np.array([gx_start, theta_start])
    res = minimize(mlnl, pars_start, method='nelder-mead', tol=0.1,
                   options={'fatol': 1e-1, 'xatol': 0.001, 'disp': True, 'maxfev': 600})
    end = time.time()
    # print_gentype_bf(res)
    print('Took ' + str(end-start) + ' secs')
    display(res)    
    with open('best_fit_2d_' + str(int(MZP)) + '_' + str(res.x[0]) + '_' + str(res.x[1]) + '_' + str(xl1) + '_' + str(xl2) + '.dat', 'wb') as filehandle:
        pickle.dump(res, filehandle)
    return

def perform_fit(gx_start, eps_start, theta_start, mlnl):
    print ('# Finding best fit, mzp=' + str(MZP) + ' xl1=' + str(xl1) + ' xl2=' + str(xl2) + " starting from gx=" + str(gx_start) + " eps=" + str(eps_start) + " theta=" + str(theta_start))
    # Perform three parameter fit 
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    start = time.time()
    pars_start=np.array([gx_start, eps_start, theta_start])
    res = minimize(mlnl, pars_start, method='nelder-mead', tol=0.1,
                   options={'fatol': 1e-1, 'xatol': 0.001, 'disp': True, 'maxfev': 600})
    end = time.time()
    # print_gentype_bf(res)
    print('Took ' + str(end-start) + ' secs')
    display(res)    
    with open('best_fit_' + str(int(MZP)) + '_' + str(res.x[0]) + '_' + str(res.x[1]) + '_' + str(res.x[2]) + '_' + str(xl1) + '_' + str(xl2) + '.dat', 'wb') as filehandle:
        pickle.dump(res, filehandle)
    return

wilson.Wilson.set_default_option('smeft_accuracy', 'integrate') 
gl = smelli.GlobalLikelihood(include_likelihoods={'fast_likelihood_quarks.yaml','likelihood_lfu_fcnc.yaml'})
# resolution for 2d scans: best to make it i*10+1 because it includes the endpoints
def perform_scan(resolution):
    if param_noscan != 'theta' and param_noscan != 'eps' and param_noscan != 'gx':
        print('perform_scan called with incorrect constant parameter ' + param_noscan)
        return
    likelihood_func = calc_point
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    print('# Scanning parameters of Malaphoric model for ',param_noscan,'=',param,' on a grid of ',resolution,'*',resolution,' mzp=', MZP)
    outfile = oname()
    theta_range = np.linspace(-1.0, 0.,  num=resolution)
    eps_range   = np.linspace(-1.0, 1.0, num=resolution)
    gx_range    = np.linspace( 0., gx_max, num=resolution)
    if param_noscan == 'gx':
        gx_range = [ param ]
    elif param_noscan == 'theta':
        theta_range = [ param ]
    elif param_noscan == 'eps':
        eps_range = [ param ]
        theta_range = np.linspace(-0.4, 0.,  num=resolution)
        gx_range    = np.linspace( 0.0, 0.4, num=resolution)
    outfile = outfile + '.dat'
    #
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[gx, eps, theta] for theta in theta_range for gx in gx_range for eps in eps_range]
    #
    Cores= int(os.cpu_count())
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    #
    # calc_likelihoods_*, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(likelihood_func, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution, " * " ,resolution, "on ", today)
    # print output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

# Scan eps and gx but fit theta
def perform_scan_3d(resolution):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    print('# Scanning parameters of Malaphoric model on a grid of ',resolution,'*',resolution,' mzp=', MZP,' and fitting theta')
    outfile = oname() + '.dat'
    eps_range   = np.linspace(-1.0, 1.0, num=resolution)
    gx_range    = np.linspace( 0., gx_max, num=resolution)
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[gx, eps] for gx in gx_range for eps in eps_range]
    #
    Cores= int(os.cpu_count() - 1)
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    # calc_point_3d, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(calc_point_3d, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution, " * " ,resolution, "on ", today)
    # print output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

def maybe_write(fname, func, gx, eps, theta):
    mass = MZP
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    if (exists(fname)):
        # print('# Using previous file ' + fname)
        with open(fname, 'rb') as filehandle:
            obj = pickle.load(filehandle)
    else:
        # print('# Writing new file')
        obj = gl.parameter_point(func(gx, eps, theta), scale = mass)
        obj.log_likelihood_global()
        with open(fname, 'wb') as filehandle:
            pickle.dump(obj, filehandle)
    # debug(obj) - uncomment to check RK or RK*
    return obj


def inv_sm_likelihoods():
    # First, do SM
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')    
    fname = 'sm.dat'
    glp_sm = maybe_write(fname, calcSMEFTwcs, 0., 0., 0.)
    glp_sm.log_likelihood_global()
    print('--- Standard Model ---')
    print('chi2:')
    display(glp_sm.chi2_dict())
    display(obs_list(glp_sm))    
    chi2_sm=glp_sm.chi2_dict()['global']
    print('N:')
    display(glp_sm.likelihood.number_observations_dict())
    print('p-value:')
    display(glp_sm.pvalue_dict())
    return


# Import relevant files for the LEP2 likelihoods. 
if (sys.argv[3] == "wcs"):  debug_wcs()
elif (sys.argv[3] == "bf_point"):
    print_intermediate = True
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    theta = float(sys.argv[7])
    print ('# Calculating point, xl1=', str(xl1),' xl2=',xl2)    
    inv_point(gx, eps, theta, True)
elif (sys.argv[3] == "point"):
    print_intermediate = True
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    theta = float(sys.argv[7])
    print ('# Calculating point, xl1=', str(xl1),' xl2=',xl2)    
    inv_point(gx, eps, theta)
elif (sys.argv[3] == "fit"):
    gx  =  float(sys.argv[4]); eps = float(sys.argv[5]); theta = float(sys.argv[6])
    print('# 3D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit(gx, eps, theta, minus_lnL_3pars)
elif (sys.argv[3] == "fit_theta"):
    print_intermediate = True
    print ('# Fitting theta: MZprime=', str(MZP), ' xl1=', str(xl1),' xl2=',xl2)
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    pars = [ gx, eps ]
    print('theta=',fit_theta(pars)) 
elif (sys.argv[3] == "fit"):
    gx  =  float(sys.argv[4]); eps = float(sys.argv[5]); theta = float(sys.argv[6])
    print('# 3D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit(gx, eps, theta, minus_lnL_3pars)
elif (sys.argv[3] == "fit_2d"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);    
    # gx    =  0.1; theta = -0.05; eps = 0.
    gx =  float(sys.argv[6]); theta = float(sys.argv[7]);
    eps = 0.
    print('# 2D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit_2d(gx, theta, minus_lnL_2pars)
elif (sys.argv[3] == "scan"):
    print_intermediate = False
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);    
    resn = int(sys.argv[6]);
    print('# 2D scan of xl1=',xl1,' xl2=',xl2,' holding',param_noscan,'=',param)
    perform_scan(int(resn))
elif (sys.argv[3] == "scan_3d"):
    print_intermediate = False
    param_noscan = "theta"; param = 0.0
    resn = int(sys.argv[4]);
    print('# 3D scan of xl1=',xl1,' xl2=',xl2,' fitting theta')
    perform_scan_3d(int(resn))
    # elif (sys.argv[3] == "investigate"):
    #     fname = sys.argv[4]
    #     with open(fname, 'rb') as filehandle:
    #         res = pickle.load(filehandle)
    #         gx  = res.x[0]
    #         eps = res.x[1]
    #         theta = res.x[2]
elif (sys.argv[3] == "SM"):
    print ('# Calculating SM likelihoods')
    inv_sm_likelihoods()
elif (sys.argv[3] == "plot_bf"):
    plot_bf()
elif (sys.argv[3] == "debug"):
    debug_wcs()

quit()
# print('p=',chi2.sf(1, 1))
# glp = read_bf()
# res = bf_pars()
# print('Best-fit point. gx=',res.x[0],'eps=',res.x[1],'theta=',res.x[2])
# print('DlnL:')
# display(glp.log_likelihood_dict())
# print('chi^2:')
# display(glp.chi2_dict())
# print('N:')
# display(glp.likelihood.number_observations_dict())
# print('p-val:')
# display(glp.pvalue_dict())
# print('Actual final p-val=',chi2.sf(glp.chi2_dict()['global'], glp.likelihood.number_observations_dict()['global']-3))


==> anc/y3.py_ <==
#!/usr/bin/python3
# Program to calculate phenomenology of kinetic mixing
# By Ben Allanach and Nico Gubernari, arXiv:2409.06804 [hep-ph]
# Adapted back to calculate for unmixed TFHM
# examples of use:
# python3 kinetic_mixing.py LEP2 susy
# python3 kinetic_mixing.py 0 -3 plot eps 0
# python3 kinetic_mixing.py 0 -3 fit_2d eps 0 0.073 -0.11
# python3 kinetic_mixing.py 0 -3 fit 0.048 -0.86 -0.194
# python3 kinetic_mixing.py 0 -3 point  -0.86 -0.194
# python3 kinetic_mixing.py 0 -3 plot_fitted
# python3 kinetic_mixing.py 0 -3 plot_theta
# python3 kinetic_mixing.py 0 -3 scan_3d 11
# python3 kinetic_mixing.py 0 -3 plot_bf
# import cmath
# import subprocess
import string
import os 
import math
from math import e
import sys
import numpy as np
from multiprocessing import Pool
from datetime import date
from shutil import copyfile
from os.path import exists
# Check whether number of arguments is reasonable
# To install LEP2 files across to the flavio/smelli directories
# > ./kinetic_mixing.py LEP2 laptop/susy 

# Import the LEP2 likelihoods into the flavio and smelli directories.
# It works with flavio-2.6.1 and smelli-2.4.2
def import_LEP2():
   # These two directories could for use on laptop:
    if (sys.argv[2] == "laptop"):
        # smelli_dir="/home/bca20/.local/lib/python3.10/site-packages/smelli/data/yaml"    
        # These are for pcthben
        smelli_dir="/home/bca20/code/smelli-master/smelli/data/yaml"
        flavio_dir="/home/bca20/.local/lib/python3.10/site-packages/flavio/data"
    elif (sys.argv[2] == "susy"):
        base_dir = "/alt/applic/user-maint/bca20/Conda/envs/banom2/lib/python3.12/site-packages/"
        flavio_dir = base_dir + "flavio/data"
        smelli_dir = base_dir + "smelli/data/yaml"
        # flavio_dir="/home/bca20/.local/lib/python3.8/site-packages/flavio/data"
        # flavio_dir="/alt/applic/user-maint/bca20/Conda/envs/banom/lib/python3.12/site-packages/flavio/data"
        # smelli_dir="/home/bca20/.local/lib/python3.8/site-packages/smelli/data/yaml"
        # smelli_dir="/alt/applic/user-maint/bca20/Conda/envs/banom/lib/python3.12/site-packages/smelli/data/yaml"
    elif (sys.argv[2] == "summon"):
        base_dir="/home/bca20/.local/lib/python3.8/site-packages/"
        flavio_dir = base_dir + "flavio/data"
        smelli_dir = base_dir + "smelli/data/yaml"
    else:
        print('Argument 3 should be laptop/susy')
        quit()        
    copyfile("measurements.yml", flavio_dir + "/measurements.yml")
    copyfile("ee_ee.py", flavio_dir + "/../physics/scattering/ee_ee.py")
    copyfile("ee_ll.py", flavio_dir + "/../physics/scattering/ee_ll.py")
    copyfile("__init__.py", flavio_dir + "/../physics/scattering/__init__.py")    
    copyfile("measurements_eell.yaml", smelli_dir + "/measurements_eell.yaml")
    copyfile("measurements_eeee.yaml", smelli_dir + "/measurements_eeee.yaml")
    copyfile("likelihood_eell.yaml", smelli_dir + "/likelihood_eell.yaml")
    copyfile("observables_eell.yaml", smelli_dir + "/observables_eell.yaml")
    copyfile("observables_eeee.yaml", smelli_dir + "/observables_eeee.yaml")
    copyfile("classes.py", smelli_dir + "/../../classes.py")
    return

if  (sys.argv[1] == "LEP2"):
    import_LEP2()
    quit()

# Before this line, you should have imported the files for the LEP2 likelihoods
import smelli, flavio, wilson
import matplotlib.pyplot as plt
# import inspect
# import seaborn
import time
# import matplotlib.mlab as ml
import pickle
from scipy.stats.distributions import chi2
from scipy.interpolate import griddata
from scipy.optimize import minimize
from scipy.optimize import minimize_scalar
from IPython.display import display

print_intermediate = False

################## define various constants #####################
# default error code aside from nan to fool minimiser
NUMBER_OF_THE_BEAST = 6e66
# default upper range in gauge coupling
gx_max = 0.4
# default U(1)_X charge of the third-family baryons
XB_3 = 1 # 3 B_3
# hypercharges of the various SM fields
Y_Q =  1. / 6.
Y_U =  2. / 3.
Y_D = -1. / 3.
Y_E = -1
Y_L = -1. / 2.
Y_H =  1. / 2.
# Reference value for M_Z'
MZP = 3000.
# Non-redundant WCXF basis: see https://github.com/wcxf/wcxf-bases/blob/429bcbf1f2b9fc80f488ffd88b5e497f7dd4a3e2/smeft.warsaw.basis.json#L550\ and https://arxiv.org/pdf/1704.04504
QQ1_NONREDUNDANT_INDICES = [1111,1112,1113,1122,1123,1133,1212,1213,1221,1222,1223,1231,1232,1233,1313,1322,1323,1331,1332,1333,2222,2223,2233,2323,2332,2333,3333] # 27 entries
LQ1_NONREDUNDANT_INDICES = [1111,1112,1113,1122,1123,1133,1211,1212,1213,1221,1222,1223,1231,1232,1233,1311,1312,1313,1321,1322,1323,1331,1332,1333,2211,2212,2213,2222,2223,2233,2311,2312,2313,2321,2322,2323,2331,2332,2333,3311,3312,3313,3322,3323,3333] # 45 entries
################## End of define constants #####################

# # The following two integers can vary along our model line but here is the default
xl1 = 0
xl2 = -3
# anomaly cancellation and model conditions: this is for classic TFHM
xl3 = 0
xe1 = 0; xe2 = 0; xe3 = -6
xq3 = 1; xu3 = 4; xd3 = -2
xh = xu3 - xq3
# U(1)_X charges of the various fields in array form
xq = [0, 0, xq3]
xl = [xl1, xl2, xl3]
xu = [0, 0, xu3]
xe = [xe1, xe2, xe3]
xd = [0, 0, xd3]
param_noscan = ""; param = 0.

# Convenience: returns indices with an offset of 1 making it easier to read
Xq = lambda i: xq[i-1] # Xq is the U(1)_X charge of the ith LH quark
Xl = lambda i: xl[i-1] # Xl is the U(1)_X charge of the ith LH lepton
Xu = lambda i: xu[i-1] # Xu is the U(1)_X charge of the ith RH up-type quark
Xd = lambda i: xd[i-1] # Xd is the U(1)_X charge of the ith RH down-type quark
Xe = lambda i: xe[i-1] # Xe is the U(1)_X charge of the ith RH electron

def oname():
#    return "best_fit_3000_0_-3"
     return 'malaphoric_scan_' + str(int(MZP)) + '_' + param_noscan + '_' + str(param) + '_' + str(xl1) + '_' + str(xl2)

def plot_y3():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)) and param_noscan != 'eps':
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    fcnc_dchi2_for_plot = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot]
    ncba_dchi2_for_plot = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot]
    ewpt_dchi2_for_plot = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot]
    # bsbs_dchi2_for_plot = [2*data['DeltaM_s'] for data in data_for_plot] 
    # EWPT e+e- -> l+l-
    max_dchi2_ewpt = np.nanmax(ewpt_dchi2_for_plot)
    pos = ewpt_dchi2_for_plot.index(max_dchi2_ewpt)
    gx_ewpt = gx_for_plot[pos]
    eps_ewpt = eps_for_plot[pos]
    theta_ewpt = theta_for_plot[pos]
    print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt),' gx=',gx_ewpt,' eps=',eps_ewpt)
    # RK(*) etc
    max_dchi2_fcnc = np.nanmax(fcnc_dchi2_for_plot)
    pos = fcnc_dchi2_for_plot.index(max_dchi2_fcnc)
    gx_fcnc = gx_for_plot[pos]
    eps_fcnc = eps_for_plot[pos]
    theta_fcnc = theta_for_plot[pos]
    print('Max[chi^2_SM(LFU)-chi^2(LFU)]=' + str(max_dchi2_fcnc),' gx=',gx_fcnc,' eps=',eps_fcnc)
    # Other NCBAs
    max_dchi2_ncba = np.nanmax(ncba_dchi2_for_plot)
    pos = ncba_dchi2_for_plot.index(max_dchi2_ncba)
    gx_ncba = gx_for_plot[pos]
    eps_ncba = eps_for_plot[pos]
    theta_ncba = theta_for_plot[pos]
    # BsBs mixing
    # min_dchi2_bsbs = min(bsbs_dchi2_for_plot)
    # pos = bsbs_dchi2_for_plot.index(min_dchi2_bsbs)
    # gx_bsbs = gx_for_plot[pos]
    # eps_bsbs = eps_for_plot[pos]
    # theta_bsbs = theta_for_plot[pos]
    print('Max[chi^2_SM(quarks)-chi^2(quarks)]=' + str(max_dchi2_ncba),' gx=',gx_ncba,' eps=',eps_ncba)
    # Plot 70%/95% contours for global fit
    x = []; y = []; xlab = ''; ylab = ''
    # 3-parameter delta chi^2 for contours
    cl_95 = 7.82; cl_68 = 3.67
    if (param_noscan == 'theta'):
        x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\hat \epsilon$'
        if (param != 0):
            cl_95 = 5.99; cl_68 = 2.28 # 2-parameter Dchi^2
    elif (param_noscan == 'eps'):
        x = np.array(gx_for_plot);    y = np.array(theta_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\theta_{sb}$'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2
    elif (param_noscan == 'gx'):
        x = np.array(eps_for_plot);   y = np.array(theta_for_plot)
        xlab = r'\hat \epsilon$'        
        ylab = r'\theta'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2        
    z = np.array(dchi2_for_plot)
    z2 = np.array(ncba_dchi2_for_plot)
    z3 = np.array(fcnc_dchi2_for_plot)
    # z4 = np.array(bsbs_dchi2_for_plot)
    z5 = np.array(ewpt_dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    Z2 = z2.reshape(-1, cols)
    Z3 = z3.reshape(-1, cols)
    # Z4 = z4.reshape(-1, cols)
    Z5 = z5.reshape(-1, cols)                            
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = cl_68
    contourf_ = ax.contourf(X, Y, Z, [max_dchi2-chi2_level, max_dchi2], colors='k',alpha=alpha_level)
    contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ncba-chi2_level, max_dchi2_ncba], colors='b',  alpha=alpha_level)
    contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-chi2_level, max_dchi2_fcnc], colors='r',  alpha=alpha_level)
    contourf4_ = ax.contourf(X, Y, Z5, [max_dchi2_ewpt-chi2_level, max_dchi2_ewpt], colors='y', alpha=alpha_level)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-cl_68], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-cl_95], colors='k', linestyles='dashed')
    contour4_ = ax.contour (X, Y, Z2, [max_dchi2_ncba-cl_68], colors='b')
    contour5_ = ax.contour (X, Y, Z3, [max_dchi2_fcnc-cl_68], colors='r')
    contour6_ = ax.contour (X, Y, Z5, [max_dchi2_ewpt-cl_68], colors='y')
    if param_noscan == 'theta':
        if (param == 0.0): ax.text(0.4 * gx_max,0.5,r"profiled $\theta_{sb}$",color='k')
        else: ax.text(0.4 * gx_max,0.5,r"$\theta_{sb}=$" + str(param),color='k')
        if (xl2 == -3 and xl1 == 0):
            ax.text(0.4 * gx_max,0.7,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_ncba, eps_ncba, 'b.',label='quarks', alpha=0.5)
    ax.plot(gx_fcnc, eps_fcnc, 'r.',label='LFU', alpha=0.5)
    ax.plot(gx_ewpt, eps_ewpt, 'y.',label='EWPO',alpha=0.5)
    ax.plot(gx_gf, eps_gf, 'k.', label='global')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    plt.legend(loc=[1.02,0.2])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.savefig(oname() + '.pdf', bbox_inches = "tight")
    return

def plot():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)) and param_noscan != 'eps':
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    lep2_dchi2_for_plot = [2*data['likelihood_eell.yaml'] for data in data_for_plot]
    fcnc_dchi2_for_plot = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot]
    ncba_dchi2_for_plot = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot]
    ewpt_dchi2_for_plot = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot]
    # bsbs_dchi2_for_plot = [2*data['DeltaM_s'] for data in data_for_plot] 
    # EWPT e+e- -> l+l-
    max_dchi2_ewpt = np.nanmax(ewpt_dchi2_for_plot)
    pos = ewpt_dchi2_for_plot.index(max_dchi2_ewpt)
    gx_ewpt = gx_for_plot[pos]
    eps_ewpt = eps_for_plot[pos]
    theta_ewpt = theta_for_plot[pos]
    print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt),' gx=',gx_ewpt,' eps=',eps_ewpt)
    # LEP-2 e+e- -> l+l-
    max_dchi2_lep2 = np.nanmax(lep2_dchi2_for_plot)
    pos = lep2_dchi2_for_plot.index(max_dchi2_lep2)
    gx_lep2 = gx_for_plot[pos]
    eps_lep2 = eps_for_plot[pos]
    theta_lep2 = theta_for_plot[pos]
    print('Max[chi^2_SM(LEP2)-chi^2(LEP2)]=' + str(max_dchi2_lep2),' gx=',gx_lep2,' eps=',eps_lep2)
    # RK(*) etc
    max_dchi2_fcnc = np.nanmax(fcnc_dchi2_for_plot)
    pos = fcnc_dchi2_for_plot.index(max_dchi2_fcnc)
    gx_fcnc = gx_for_plot[pos]
    eps_fcnc = eps_for_plot[pos]
    theta_fcnc = theta_for_plot[pos]
    print('Max[chi^2_SM(LFU)-chi^2(LFU)]=' + str(max_dchi2_fcnc),' gx=',gx_fcnc,' eps=',eps_fcnc)
    # Other NCBAs
    max_dchi2_ncba = np.nanmax(ncba_dchi2_for_plot)
    pos = ncba_dchi2_for_plot.index(max_dchi2_ncba)
    gx_ncba = gx_for_plot[pos]
    eps_ncba = eps_for_plot[pos]
    theta_ncba = theta_for_plot[pos]
    # BsBs mixing
    # min_dchi2_bsbs = min(bsbs_dchi2_for_plot)
    # pos = bsbs_dchi2_for_plot.index(min_dchi2_bsbs)
    # gx_bsbs = gx_for_plot[pos]
    # eps_bsbs = eps_for_plot[pos]
    # theta_bsbs = theta_for_plot[pos]
    print('Max[chi^2_SM(quarks)-chi^2(quarks)]=' + str(max_dchi2_ncba),' gx=',gx_ncba,' eps=',eps_ncba)
    # Plot 70%/95% contours for global fit
    x = []; y = []; xlab = ''; ylab = ''
    # 3-parameter delta chi^2 for contours
    cl_95 = 7.82; cl_68 = 3.67
    if (param_noscan == 'theta'):
        x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\hat \epsilon$'
        if (param != 0):
            cl_95 = 5.99; cl_68 = 2.28 # 2-parameter Dchi^2
    elif (param_noscan == 'eps'):
        x = np.array(gx_for_plot);    y = np.array(theta_for_plot)
        xlab = r'$\hat g_X$'
        ylab = r'$\theta_{sb}$'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2
    elif (param_noscan == 'gx'):
        x = np.array(eps_for_plot);   y = np.array(theta_for_plot)
        xlab = r'\hat \epsilon$'        
        ylab = r'\theta'
        cl_95 = 5.99; cl_68 = 2.28     # 2-parameter Dchi^2        
    z = np.array(dchi2_for_plot)
    z1 = np.array(lep2_dchi2_for_plot)    
    z2 = np.array(ncba_dchi2_for_plot)
    z3 = np.array(fcnc_dchi2_for_plot)
    # z4 = np.array(bsbs_dchi2_for_plot)
    z5 = np.array(ewpt_dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    Z1 = z1.reshape(-1, cols)
    Z2 = z2.reshape(-1, cols)
    Z3 = z3.reshape(-1, cols)
    # Z4 = z4.reshape(-1, cols)
    Z5 = z5.reshape(-1, cols)                            
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = cl_68
    contourf_ = ax.contourf(X, Y, Z, [max_dchi2-chi2_level, max_dchi2], colors='k',alpha=alpha_level)
    contourf1_ = ax.contourf(X, Y, Z1, [max_dchi2_lep2-chi2_level, max_dchi2_lep2], colors='g',alpha=alpha_level)
    contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ncba-chi2_level, max_dchi2_ncba], colors='b',  alpha=alpha_level)
    contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-chi2_level, max_dchi2_fcnc], colors='r',  alpha=alpha_level)
    contourf4_ = ax.contourf(X, Y, Z5, [max_dchi2_ewpt-chi2_level, max_dchi2_ewpt], colors='y', alpha=alpha_level)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-cl_68], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-cl_95], colors='k', linestyles='dashed')
    contour3_ = ax.contour (X, Y, Z1, [max_dchi2_lep2-cl_68], colors='g')
    contour4_ = ax.contour (X, Y, Z2, [max_dchi2_ncba-cl_68], colors='b')
    contour5_ = ax.contour (X, Y, Z3, [max_dchi2_fcnc-cl_68], colors='r')
    contour6_ = ax.contour (X, Y, Z5, [max_dchi2_ewpt-cl_68], colors='y')
    if param_noscan == 'theta':
        if (param == 0.0): ax.text(0.4 * gx_max,0.5,r"profiled $\theta_{sb}$",color='k')
        else: ax.text(0.4 * gx_max,0.5,r"$\theta_{sb}=$" + str(param),color='k')
        if (xl2 == -3 and xl1 == 0):
            ax.text(0.4 * gx_max,0.7,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_ncba, eps_ncba, 'b.',label='quarks', alpha=0.5)
    ax.plot(gx_fcnc, eps_fcnc, 'r.',label='LFU', alpha=0.5)
    ax.plot(gx_ewpt, eps_ewpt, 'y.',label='EWPO',alpha=0.5)
    ax.plot(gx_lep2, eps_lep2, 'g.',label='LEP2',alpha=0.5)    
    ax.plot(gx_gf, eps_gf, 'k.', label='global')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    plt.legend(loc=[1.02,0.2])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.savefig(oname() + '.pdf', bbox_inches = "tight")
    return

def plot_theta():
    outfile = oname() + '.dat'
    print('# Reading ', outfile)
    with open(outfile, 'rb') as filehandle:
        data_for_plot = pickle.load(filehandle)
    gx_for_plot           = [data['gx'] for data in data_for_plot]
    eps_for_plot          = [data['eps'] for data in data_for_plot]
    theta_for_plot        = [data['theta'] for data in data_for_plot]
    dchi2_for_plot        = [2 * data['global'] for data in data_for_plot]
    max_D_old             = np.nanmax(dchi2_for_plot)
    max_dchi2 = max_D_old
    fname = 'best_fit_3000_0_-3.dat' 
    print('# Trying to find ' + fname)
    if (exists(fname)):
        print('# fname ' + fname + ' exists!')
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gx_gf  = res.x[0]
        eps_gf = res.x[1]
        theta_gf = res.x[2]
        maxchi2_for_plot = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        pos = dchi2_for_plot.index(max_D_old)
        gx_gf  = gx_for_plot[pos]
        eps_gf = eps_for_plot[pos]
        theta_gf = theta_for_plot[pos]
    print('# Best fit gx=', gx_gf, ' eps=', eps_gf,' theta=',param,' Max[chi^2_SM-chi^2)=', max_dchi2)
    # Plot 70%/95% contours for global fit
    x = np.array(gx_for_plot);    y = np.array(eps_for_plot)
    xlab = r'$\hat g_X$'
    ylab = r'$\hat \epsilon$'
    z = np.array(dchi2_for_plot)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    # make plot
    plt.rcParams.update({'font.size': 22})     
    fig,ax = plt.subplots()
    ax.set_ylim([-1., 1.])
    ax.set_xlim([0., gx_max]) 
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    chi2_level = 3.67 # 7.82 for 3-D 95% CL,, 2.28 for 68%
    contour_  = ax.contour (X, Y, Z, [max_dchi2-3.67], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-7.82], colors='k', linestyles='dashed')
    if (param == 0.0): ax.text(gx_max * 0.4,0.7,r"profiled $\theta_{sb}$",color='k')
    else: ax.text(gx_max * 0.4,0.5,r"$\theta_{sb}=$" + str(param),color='k')    
    ax.text(gx_max * 1.1, 1.1, r"$\theta_{sb}$", color='k')
    if (xl2 == -3 and xl1 == 0):
        ax.text(gx_max * 0.4,0.85,r"$B_3-L_2$ model",color='k')
    elif (xl2 == -2 and xl1 == -1):
        ax.text(0.4,0.7,r"$3B_3-L_e-L_\mu$ model",color='k')
    ax.plot(gx_gf, eps_gf, 'k.')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    plt.xlabel(xlab)
    plt.ylabel(ylab) 
    #ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    #plt.legend(loc=[0.55,0.015])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.1))
    w = np.array(theta_for_plot)
    W = w.reshape(-1, cols)    
    aa = plt.pcolor(X, Y, W)    
    cbar = fig.colorbar(aa)
    contour_  = ax.contour (X, Y, Z, [max_dchi2-3.67], colors='k')
    contour2_  = ax.contour (X, Y, Z, [max_dchi2-7.82], colors='k', linestyles='dashed')
    plt.savefig(oname() + '_theta.pdf', bbox_inches = "tight")
    return

if (sys.argv[3] == "plot_theta"):
    param_noscan = "theta"    
    plot_theta()

if (sys.argv[3] == "plot"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);
    plot()

if (sys.argv[3] == "plot_y3"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);
    plot_y3()

if (sys.argv[3] == "plot_fitted"):
    param_noscan = "theta"
    plot()
    
# Fills SMEFT qq(1) operators according to non-redundant WCXF basis
# arguments: U(1)_X gauge coupling, MZ'², Xi matrix
def fill_qq1(gx, one_o_mzp_sq, mix):
   qq1_3333_unmixed = -0.5 * one_o_mzp_sq
   listqq1 = {}
   for i in range(1, 4):
       for j in range(1, 4):
           for k in range(1, 4):
               for l in range(1, 4): # Loops over the four indices
                   # The indices as an int
                   intIndex     = 1000*i + 100*j + 10*k + l 
                   # Combination from commuting currents
                   intpermIndex = 1000*k + 100*l + 10*i + j
                   # Fixed by BCA 11/12/24: the + H.c. terms are understood by the WCXF-compliant code that is interpreting the WCs. Thanks to E Loisa for finding the project and to J Aebsicher for confirmation of the interpretation
                   # h.c
                   inthcIndex1  = 1000*l + 100*k + 10*j + i 
                   # h.c + commuting currents
                   inthcIndex2  = 1000*j + 100*i + 10*l + k 
                   # List of equivalent permutations
                   permlist     = [intIndex, intpermIndex, inthcIndex1, inthcIndex2] 
                   normlist     = ['qq1_' + str(intIndex), 'qq1_' + str(intpermIndex)]
                   # Choose the combination which is the one in the WCXF basis
                   match = [m for m in QQ1_NONREDUNDANT_INDICES if m in permlist][0] 
                   name = 'qq1_' + str(match)
                   # Add the contribution to the non-redundant operator
                   if name in listqq1 and name in normlist:
#                  if name in listqq1:
                       listqq1[name] += qq1_3333_unmixed * mix[i-1][j-1] * mix[k-1][l-1]
                   elif name in normlist:
                       listqq1[name] =  qq1_3333_unmixed * mix[i-1][j-1] * mix[k-1][l-1]
   return listqq1

# This function fills in mixed 3 by 3 entries in smelli conventions - mixes Q family lables
# init_str = eg `lq22', the first initial names before the last two family numbers
# num      = value of basic coupling
# mix      = mixing matrix to multiply by
# end_str  = string (usually 2 digits) to append to string name
def fill_in_end(lis, init_str, num, mix, end_str = ''):
    for i in range(1, 4):
        for j in range (i, 4):
            name = init_str + str(i) + str(j) + end_str
            lis[name] = num * mix[i-1][j-1] # The +H.c. is understood by the interpreting program
    return 

# Down-quark mixing matrix
VdL = [] 

# Kronecker delta
delta = lambda i, j: 1 if (i == j) else 0 

def get_gp():
    # g', the hypercharge gauge coupling, is set without including the effects of the SMEFT WCs: the resulting calculated dim-6 WCs will only differ at the dim-8 level
    par = flavio.default_parameters
    GF = par.get_central('GF')
    MW = par.get_central('m_W')
    mz = par.get_central('m_Z')
    alpha_e = par.get_central('alpha_e')
    vb = np.sqrt(1 / np.sqrt(2) / GF)
    gbar = 2 * MW / vb
    ebar = np.sqrt(4 * np.pi * alpha_e)
    gpmz = ebar * gbar / np.sqrt(gbar**2 - ebar**2)
    beta1 = 41. / 6.
    alpha1inv = 4 * np.pi / gpmz**2 - beta1 / (2 * np.pi) * np.log(MZP / mz)
    gp = np.sqrt((4 * np.pi) / alpha1inv)
    return gp

# This function sets the input. theta is the s_L-b_L mixing angle. c23 and s23 are the cosine and sine of theta. eps=epsilon is the coefficient of the kinetic mixing term
def calcSMEFTwcs(gx, eps, theta):
    gp = get_gp()
    mzp = MZP
    # if eps > 1. or eps < -1.: 
    # print('in calcSMEFTwcs: argument |epsilon=',eps,'|>1'); 
    #    quit(); 
    # Fix d_L mixing matrix
    s23 = np.sin(theta)
    c23 = np.cos(theta)
    VdL = np.array([
        [1,    0,   0],
        [0,  c23, s23],
        [0, -s23, c23]
    ])
    # matrix of couplings to down_L quarks
    xi = []
    # Product of epsilon and gprime
    eps_gp = eps * gp  
    for i in range(0, 3):
        row = [gx * np.conj(VdL[2, i]) * VdL[2, j] - Y_Q * eps_gp * delta(i, j) for j in range(0, 3)]
        xi.append([gx * np.conj(VdL[2, i]) * VdL[2, j] - Y_Q * eps_gp * delta(i, j) for j in range(0, 3)])
        
    one_o_mzp_sq = 1. / mzp**2
    lis = fill_qq1(gx, one_o_mzp_sq, xi)

    # Cycle through generation indices: j>i
    for i in range(1, 4):
        for j in range(i, 4):
            factor = 1 if i == j else 2
            num = str(i) + str(i) + str(j) + str(j)
            lis['ll_' + num] = -(1/2) * factor * (gx * Xl(i) - Y_L * eps_gp) * (gx * Xl(j) - Y_L * eps_gp) * one_o_mzp_sq    
            lis['ee_' + num] = -(1/2) * factor * (gx * Xe(i) - Y_E * eps_gp) * (gx * Xe(j) - Y_E * eps_gp) * one_o_mzp_sq
            lis['uu_' + num] = -(1/2) * factor * (gx * Xu(i) - Y_U * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq
            lis['dd_' + num] = -(1/2) * factor * (gx * Xd(i) - Y_D * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq

    # Cycle through generation indices i, j   
    for i in range(1, 4):
        for j in range(1, 4):
            num = str(i) + str(i) + str(j) + str(j)
            lis['eu_' + num] = - (gx * Xe(i) - Y_E * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq
            lis['ed_' + num] = - (gx * Xe(i) - Y_E * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq
            lis['ud1_' + num]= - (gx * Xu(i) - Y_U * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq
            lis['le_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xe(j) - Y_E * eps_gp) * one_o_mzp_sq            
            lis['lu_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xu(j) - Y_U * eps_gp) * one_o_mzp_sq            
            lis['ld_' + num] = - (gx * Xl(i) - Y_L * eps_gp) * (gx * Xd(j) - Y_D * eps_gp) * one_o_mzp_sq

    # Cycle through single generation index i
    for i in range (1, 4):
       num = str(i) + str(i)
       fill_in_end(lis, 'lq1_' + num, -Xq(3) * (Xl(i) * gx - Y_L * eps_gp) * one_o_mzp_sq, xi)
       fill_in_end(lis, 'qu1_'      , -Xq(3) * (Xu(i) * gx - Y_U * eps_gp) * one_o_mzp_sq, xi, num)
       fill_in_end(lis, 'qd1_'      , -Xq(3) * (Xd(i) * gx - Y_D * eps_gp) * one_o_mzp_sq, xi, num)       
       fill_in_end(lis, 'qe_'       , -Xq(3) * (Xe(i) * gx - Y_E * eps_gp) * one_o_mzp_sq, xi, num)
       lis['phil1_' + str(i) + str(i)] = - (xh * gx - Y_H * eps_gp) * (Xl(i) * gx - Y_L * eps_gp) * one_o_mzp_sq
       lis['phiu_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xu(i) * gx - Y_U * eps_gp) * one_o_mzp_sq
       lis['phid_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xd(i) * gx - Y_D * eps_gp) * one_o_mzp_sq
       lis['phie_' + str(i) + str(i)]  = - (xh * gx - Y_H * eps_gp) * (Xe(i) * gx - Y_E * eps_gp) * one_o_mzp_sq       

    fill_in_end(lis, 'phiq1_', -Xq(3) * (xh * gx - Y_H * eps_gp) * one_o_mzp_sq, xi)
    lis['phiD']   = - 2 * (xh * gx - Y_H * eps_gp)**2 * one_o_mzp_sq
    lis['phiBox'] = 0.25 * lis['phiD']
    # display_wcs(lis) # DEBUG
    # quit
    return lis

def display_wcs(wcs):
    wcs = dict(sorted(wcs.items()))
    for key, value in wcs.items():
        if value != 0.: print(f"{key}: {value}")

def debug_wcs():
    gx = 0.5; eps = -0.86; theta = -0.19
    print('# Example with MZprime=',MZP,' gx=',gx,' eps=',eps,' theta=',theta,' xl1=',xl1,' xl2=',xl2)
    display_wcs(calcSMEFTwcs(gx, eps, theta))

# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM
def pull_to_chisq(x):
    if (x > 0):
        ans = -x**2
    else:
        ans = x**2
    return ans

# gets the statistical pull of experiment from theory
def get_pull(ln_sm, observ):
    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])

def bf_pars():
    with open('best_fit_3000_0_-3.dat' , 'rb') as filehandle:
        res = pickle.load(filehandle)
    return res

def read_bf():
    with open('malaphoric_bf_0_-3.dat', 'rb') as filehandle:
        glp = pickle.load(filehandle)
    return glp

# This function returns a dictionary of the pulls of the observables in the likelihood
def obs_list(ln):
    return {r'$\Delta M_s$': get_pull(ln, 'DeltaM_s'),
        r'$M_W$': get_pull(ln, 'm_W'),
        r'BR($B_s\rightarrow \mu^+ \mu^-$)': get_pull(ln, 'BR(Bs->mumu)'), 
        r'BR($B^+\rightarrow K \mu \mu)(1.1,2)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 1.1, 2.0)),
        r'BR($B^+\rightarrow K \mu \mu)(2,3)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 2.0, 3.0)),
        r'BR($B^+\rightarrow K \mu \mu)(3,4)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 3.0, 4.0)),
        r'BR($B^+\rightarrow K\mu \mu)(4,5)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 4.0, 5.0)),
        r'BR($B^+\rightarrow K \mu \mu)(5,6)$': get_pull(ln, ('<dBR/dq2>(B+->Kmumu)', 5.0, 6.0)),
        r'$R_K(1.1,6)$': get_pull(ln, ('<Rmue>(B+->Kll)', 1.1, 6.0)),
        r'$R_{K^*}(0.1,1.1)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 0.1, 1.1)),
        r'$R_{K^*}(1.1,6)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),
        r'$P_5^{\prime}(2.5,4)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 2.5, 4)),
        r'$P_5^{\prime}(4,6)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 4, 6)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(0.1,0.98)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 0.1, 0.98)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(1.1,2.5)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 1.1, 2.5)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(2.5,4)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 2.5, 4.0)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(4,6)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 4.0, 6.0)),
        r'BR($B_s\rightarrow\phi\mu\mu$)(15,19)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 15.0, 19.0))
        }

# Gives theta for given gx and eps
def fit_theta(pars):
    gx = pars[0]; eps = pars[1]; gp = 0.35
    if (gx == 0.): return np.nan
    # Initial guess for theta is based on the approximation that it is mainly controlled by SMEFT WC Clq_2223. We extracted this from a best-fit point
    s2tsb = 0.00218 / (gx * (xl2 * gx + 0.5 * eps * gp))
    if (abs(s2tsb) <= 1.0): theta_start = 0.5 * np.arcsin(s2tsb)
    else: theta_start = np.sign(s2tsb) * np.pi * 0.4
    if print_intermediate:
        print('# Theta guess: ',theta_start)
    if (theta_start > 1. or theta_start == float("inf")): theta_start = 1.0
    elif (theta_start < -1. or theta_start == float("-inf")): theta_start = -1.0
    bds = (0., 0.)
    if theta_start < 0.: bds = (theta_start * 1.1, theta_start * 0.9)
    else: bds = (theta_start * 0.9, theta_start * 1.1)
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    # res = minimize_scalar(minus_lnL_1par, bounds=bds, args=(gx, eps), method='bounded', options={'maxiter': 40, 'xatol': 0.001, 'disp': print_intermediate * 3}) # FASTEST METHOD BUT MIGHT FAIL
    #if (res.success == False):
    res = minimize_scalar(minus_lnL_1par, bracket=bds, args=(gx, eps), method='brent', tol = 0.1, options={'maxiter': 40, 'disp': print_intermediate * 3}) # MIGHT BE MORE STABLE - 9 evals
    # res = minimize_scalar(minus_lnL_1par, bracket=bds, bounds=(-1., 1.), args=(gx, eps), method='golden', tol = 0.1, options={'maxiter': 40, 'xtol': 0.001, 'disp': print_intermediate}) # MIGHT ALSO BE MORE STABLE BUT EVEN SLOWER
    return res.x

# Fits theta for given gx and eps
def calc_point_3d(pars):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    gx = pars[0]; eps = pars[1]
    theta = fit_theta(pars)
    x = [ gx, eps, theta ]
    return calc_point(x)

def nan_dict():
    dictionary = {}
    keys = ['global', 'fast_likelihood_quarks.yaml', 'likelihood_lfu_fcnc.yaml', 'likelihood_eell.yaml', 'likelihood_ewpt.yaml' ]
    dictionary = {}
    for key in keys:
        dictionary[key] = np.nan
    return dictionary

def nob_dict():
    dictionary = {}
    keys = ['global', 'fast_likelihood_quarks.yaml', 'likelihood_lfu_fcnc.yaml', 'likelihood_eell.yaml', 'likelihood_ewpt.yaml' ]
    dictionary = {}
    for key in keys:
        dictionary[key] = -NUMBER_OF_THE_BEAST
    return dictionary

# This function calculates the observables and chi-squared of a single point.
def calc_point(pars, func=nan_dict):
    gx = pars[0]; eps = pars[1]; theta = pars[2]    
    dictionary = {}
    if (theta == np.nan or theta > np.pi * 0.5 or theta < -np.pi * 0.5):
        dictionary = func()
    else:
        glp = gl.parameter_point(calcSMEFTwcs(gx, eps, theta), scale = MZP)
        try:
            dictionary = glp.log_likelihood_dict()
        except Exception as E:
            # Getting rid of to see if it parallelises better
            #if (print_intermediate):
            #    print(E)
            dictionary = func()
    dictionary['gx'] = gx
    dictionary['eps'] = eps
    dictionary['mzp'] = MZP
    dictionary['theta'] = theta
    if print_intermediate:
        print("# Point gx=" + str(gx) + " mzp=" + str(MZP) + " eps=" + str(eps) + " theta=" + str(theta) + " dchi^2=" + str(2 * dictionary['global']))
    return dictionary

def plot_bf():
    with open('sm.dat', 'rb') as filehandle:
        sm = pickle.load(filehandle)
    SM_int = obs_list(sm)
    print('SM observables:')
    display(SM_int)
    with open('malaphoric_bf_0_-3.dat', 'rb') as filehandle:
        bf = pickle.load(filehandle)
    B3L2_int = obs_list(bf)
    print('B3L2 observables:')    
    display(B3L2_int)
    plt.rcParams.update({'font.size': 22})
    #ax.legend(loc='upper center')
    y_pos = np.arange(0, -len(SM_int), -1)
    fig2 = plt.figure(figsize = (5, 10))
    ax2 = plt.subplot(1, 1, 1)
    ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')
    lbl = '$B_3-L_2$'
    ax2.barh(y_pos, B3L2_int.values(), alpha=0.3, color='r', label=lbl)
    ax2.set_yticks(y_pos)
    ax2.set_ylim([-17.5, 4])
    ax2.set_xlim([-3.5, 4.5])
    ax2.set_yticklabels(SM_int.keys())
    plt.xlabel('pull')
    ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))
    ax2.xaxis.set_major_locator(plt.MultipleLocator(1))
    ax2.legend(loc='upper center')
    plt.savefig('b3l2_int.pdf', bbox_inches='tight')    
    return

def inv_point(gx, eps, theta, best_fit = False):
    if print_intermediate:
        print("# Point gx=" + str(gx) + " mzp=" + str(MZP) + " eps=" + str(eps) + " theta=" + str(theta))
    display_wcs(calcSMEFTwcs(gx, eps, theta))
    glp = gl.parameter_point(calcSMEFTwcs(gx, eps, theta), scale = MZP)
    print('lnL relative to SM:')
    display(glp.log_likelihood_dict())
    display(obs_list(glp))
    if (best_fit): # save best-fit point
        with open('malaphoric_bf_0_-3.dat', 'wb') as filehandle: pickle.dump(glp, filehandle)
    print('chi^2:')
    display(glp.chi2_dict())
    print('N:')
    display(glp.likelihood.number_observations_dict())
    print('p-val:')
    display(glp.pvalue_dict())
    nobs  = glp.likelihood.number_observations_dict()['global']
    dof   = nobs - 3
    chisq = glp.chi2_dict()['global']
    print ('chi2=',chisq)
    if (eps == 0.): dof = nobs - 2
    if (gx == 0.): dof = nobs
    print('p-val=',chi2.sf(chisq, dof))
        
def minus_lnL_1par(theta, gx, eps):
    pars = [ gx, eps, theta ]
    dictionary = calc_point(pars, nob_dict)
    # if print_intermediate:  # DEBUG
    #   display(dictionary)
    return -dictionary['global']

def minus_lnL_3pars(pars1):
    pars = [pars1[0], pars1[1], pars1[2]]
    dictionary = calc_point(pars)
    # if print_intermediate:
    #    display(dictionary)
    return -dictionary['global']

def minus_lnL_2pars(pars1):
    mzp = MZP # Reference value
    pars = []
    if param_noscan == "eps":
        eps = param
        pars = [pars1[0], eps, pars1[1]]        
    elif param_noscan == "theta":
        theta = param
        pars = [pars1[0], pars1[1], theta]        
    elif param_noscan == "gx":
        gx = param
        pars = [gx, pars1[0], pars1[1]]        
    dictionary = calc_point(pars)
    if print_intermediate:
        display(dictionary)
    return -dictionary['global']

def print_bf(res):
    func = calcSMEFTwcs
    gx  = res.x[0]
    eps = res.x[1]
    theta23 = res.x[2]
    wcs = func(gx, MZP, eps, theta)
    # display(wcs)
    obj = gl.parameter_point(wcs, scale = MZP)
    obj.log_likelihood_global()
    global_dchi2  = -2 * obj.log_likelihood_dict()['global']
    lfu_dchi2     = -2 * obj.log_likelihood_dict()['likelihood_lfu_fcnc.yaml']
    quarks_dchi2  = -2 * obj.log_likelihood_dict()['fast_likelihood_quarks.yaml']
    lep_dchi2     = -2 * obj.log_likelihood_dict()['likelihood_eell.yaml']
    global_pvalue  = obj.pvalue_dict()['global']
    lfu_pvalue     = obj.pvalue_dict()['likelihood_lfu_fcnc.yaml']
    quarks_pvalue  = obj.pvalue_dict()['fast_likelihood_quarks.yaml']
    lep_pvalue     = obj.pvalue_dict()['likelihood_eell.yaml']
    rk_high = get_pull(obj, ('<Rmue>(B+->Kll)', 1.1, 6.0))
    rk_low  = get_pull(obj, ('<Rmue>(B+->Kll)', 0.1, 1.1))
    rks_low = get_pull(obj, ('<Rmue>(B0->K*ll)', 0.1, 1.1))
    rks_high= get_pull(obj, ('<Rmue>(B0->K*ll)', 1.1, 6.0))
    rkshort = get_pull(obj, ('<Rmue>(B0->Kll)', 1.1, 6.0))
    rksplus = get_pull(obj, ('<Rmue>(B+->K*ll)', 0.1, 6.0))
    d_chi2 = res.fun * 2
    # debug(obj)
    # DEBUG: display(obj.chi2_dict())
    # display(obj.likelihood.number_observations_dict())    
    # DEBUG: display(obj.pvalue_dict())
    display(f' {int(xe1):3d} {global_dchi2:.2f} {global_pvalue:.3f} {lfu_dchi2:.2f} {lfu_pvalue:.3f} {quarks_dchi2:.2f} {quarks_pvalue:.3f} {lep_dchi2:.2f} {lep_pvalue:.3f} {g:.8f} {theta23:.8f} {int(M):4d} {d_chi2:.2f} {rk_high:.3f} {rks_low:.3f} {rks_high:.3f} {rkshort:.3f} {rksplus:.3f} {rk_low:.3f}')
    return

def perform_fit_2d(gx_start, theta_start, mlnl):
    eps_start = 0. 
    print ('# Finding best fit, eps=0., mzp=' + str(MZP), ' xl1=',str(xl1),' xl2=',xl2)
    # Perform two parameter fit
    # wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    start = time.time()
    pars_start=np.array([gx_start, theta_start])
    res = minimize(mlnl, pars_start, method='nelder-mead', tol=0.1,
                   options={'fatol': 1e-1, 'xatol': 0.001, 'disp': True, 'maxfev': 600})
    end = time.time()
    # print_gentype_bf(res)
    print('Took ' + str(end-start) + ' secs')
    display(res)    
    with open('best_fit_2d_' + str(int(MZP)) + '_' + str(res.x[0]) + '_' + str(res.x[1]) + '_' + str(xl1) + '_' + str(xl2) + '.dat', 'wb') as filehandle:
        pickle.dump(res, filehandle)
    return

def perform_fit(gx_start, eps_start, theta_start, mlnl):
    print ('# Finding best fit, mzp=' + str(MZP) + ' xl1=' + str(xl1) + ' xl2=' + str(xl2) + " starting from gx=" + str(gx_start) + " eps=" + str(eps_start) + " theta=" + str(theta_start))
    # Perform three parameter fit 
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    start = time.time()
    pars_start=np.array([gx_start, eps_start, theta_start])
    res = minimize(mlnl, pars_start, method='nelder-mead', tol=0.1,
                   options={'fatol': 1e-1, 'xatol': 0.001, 'disp': True, 'maxfev': 600})
    end = time.time()
    # print_gentype_bf(res)
    print('Took ' + str(end-start) + ' secs')
    display(res)    
    with open('best_fit_' + str(int(MZP)) + '_' + str(res.x[0]) + '_' + str(res.x[1]) + '_' + str(res.x[2]) + '_' + str(xl1) + '_' + str(xl2) + '.dat', 'wb') as filehandle:
        pickle.dump(res, filehandle)
    return

wilson.Wilson.set_default_option('smeft_accuracy', 'integrate') 
gl = smelli.GlobalLikelihood(include_likelihoods={'fast_likelihood_quarks.yaml','likelihood_lfu_fcnc.yaml'})
# resolution for 2d scans: best to make it i*10+1 because it includes the endpoints
def perform_scan(resolution):
    if param_noscan != 'theta' and param_noscan != 'eps' and param_noscan != 'gx':
        print('perform_scan called with incorrect constant parameter ' + param_noscan)
        return
    likelihood_func = calc_point
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    print('# Scanning parameters of Malaphoric model for ',param_noscan,'=',param,' on a grid of ',resolution,'*',resolution,' mzp=', MZP)
    outfile = oname()
    theta_range = np.linspace(-1.0, 0.,  num=resolution)
    eps_range   = np.linspace(-1.0, 1.0, num=resolution)
    gx_range    = np.linspace( 0., gx_max, num=resolution)
    if param_noscan == 'gx':
        gx_range = [ param ]
    elif param_noscan == 'theta':
        theta_range = [ param ]
    elif param_noscan == 'eps':
        eps_range = [ param ]
        theta_range = np.linspace(-0.4, 0.,  num=resolution)
        gx_range    = np.linspace( 0.0, 0.4, num=resolution)
    outfile = outfile + '.dat'
    #
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[gx, eps, theta] for theta in theta_range for gx in gx_range for eps in eps_range]
    #
    Cores= int(os.cpu_count())
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    #
    # calc_likelihoods_*, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(likelihood_func, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution, " * " ,resolution, "on ", today)
    # print output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

# Scan eps and gx but fit theta
def perform_scan_3d(resolution):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    print('# Scanning parameters of Malaphoric model on a grid of ',resolution,'*',resolution,' mzp=', MZP,' and fitting theta')
    outfile = oname() + '.dat'
    eps_range   = np.linspace(-1.0, 1.0, num=resolution)
    gx_range    = np.linspace( 0., gx_max, num=resolution)
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[gx, eps] for gx in gx_range for eps in eps_range]
    #
    Cores= int(os.cpu_count() - 1)
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    # calc_point_3d, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(calc_point_3d, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution, " * " ,resolution, "on ", today)
    # print output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

def maybe_write(fname, func, gx, eps, theta):
    mass = MZP
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    if (exists(fname)):
        # print('# Using previous file ' + fname)
        with open(fname, 'rb') as filehandle:
            obj = pickle.load(filehandle)
    else:
        # print('# Writing new file')
        obj = gl.parameter_point(func(gx, eps, theta), scale = mass)
        obj.log_likelihood_global()
        with open(fname, 'wb') as filehandle:
            pickle.dump(obj, filehandle)
    # debug(obj) - uncomment to check RK or RK*
    return obj


def inv_sm_likelihoods():
    # First, do SM
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')    
    fname = 'sm.dat'
    glp_sm = maybe_write(fname, calcSMEFTwcs, 0., 0., 0.)
    glp_sm.log_likelihood_global()
    print('--- Standard Model ---')
    print('chi2:')
    display(glp_sm.chi2_dict())
    display(obs_list(glp_sm))    
    chi2_sm=glp_sm.chi2_dict()['global']
    print('N:')
    display(glp_sm.likelihood.number_observations_dict())
    print('p-value:')
    display(glp_sm.pvalue_dict())
    return


# Import relevant files for the LEP2 likelihoods. 
if (sys.argv[3] == "wcs"):  debug_wcs()
elif (sys.argv[3] == "bf_point"):
    print_intermediate = True
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    theta = float(sys.argv[7])
    print ('# Calculating point, xl1=', str(xl1),' xl2=',xl2)    
    inv_point(gx, eps, theta, True)
elif (sys.argv[3] == "point"):
    print_intermediate = True
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    theta = float(sys.argv[7])
    print ('# Calculating point, xl1=', str(xl1),' xl2=',xl2)    
    inv_point(gx, eps, theta)
elif (sys.argv[3] == "fit"):
    gx  =  float(sys.argv[4]); eps = float(sys.argv[5]); theta = float(sys.argv[6])
    print('# 3D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit(gx, eps, theta, minus_lnL_3pars)
elif (sys.argv[3] == "fit_theta"):
    print_intermediate = True
    print ('# Fitting theta: MZprime=', str(MZP), ' xl1=', str(xl1),' xl2=',xl2)
    MZP   = float(sys.argv[4])
    gx    = float(sys.argv[5])
    eps   = float(sys.argv[6])
    pars = [ gx, eps ]
    print('theta=',fit_theta(pars)) 
elif (sys.argv[3] == "fit"):
    gx  =  float(sys.argv[4]); eps = float(sys.argv[5]); theta = float(sys.argv[6])
    print('# 3D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit(gx, eps, theta, minus_lnL_3pars)
elif (sys.argv[3] == "fit_2d"):
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);    
    # gx    =  0.1; theta = -0.05; eps = 0.
    gx =  float(sys.argv[6]); theta = float(sys.argv[7]);
    eps = 0.
    print('# 2D fit of xl1=',xl1,' xl2=',xl2,' starting point gx=',gx, ' theta=',theta,' eps=',eps)
    perform_fit_2d(gx, theta, minus_lnL_2pars)
elif (sys.argv[3] == "scan"):
    print_intermediate = False
    param_noscan = sys.argv[4]; param = float(sys.argv[5]);    
    resn = int(sys.argv[6]);
    print('# 2D scan of xl1=',xl1,' xl2=',xl2,' holding',param_noscan,'=',param)
    perform_scan(int(resn))
elif (sys.argv[3] == "scan_3d"):
    print_intermediate = False
    param_noscan = "theta"; param = 0.0
    resn = int(sys.argv[4]);
    print('# 3D scan of xl1=',xl1,' xl2=',xl2,' fitting theta')
    perform_scan_3d(int(resn))
    # elif (sys.argv[3] == "investigate"):
    #     fname = sys.argv[4]
    #     with open(fname, 'rb') as filehandle:
    #         res = pickle.load(filehandle)
    #         gx  = res.x[0]
    #         eps = res.x[1]
    #         theta = res.x[2]
elif (sys.argv[3] == "SM"):
    print ('# Calculating SM likelihoods')
    inv_sm_likelihoods()
elif (sys.argv[3] == "plot_bf"):
    plot_bf()
elif (sys.argv[3] == "debug"):
    debug_wcs()

quit()
# print('p=',chi2.sf(1, 1))
# glp = read_bf()
# res = bf_pars()
# print('Best-fit point. gx=',res.x[0],'eps=',res.x[1],'theta=',res.x[2])
# print('DlnL:')
# display(glp.log_likelihood_dict())
# print('chi^2:')
# display(glp.chi2_dict())
# print('N:')
# display(glp.likelihood.number_observations_dict())
# print('p-val:')
# display(glp.pvalue_dict())
# print('Actual final p-val=',chi2.sf(glp.chi2_dict()['global'], glp.likelihood.number_observations_dict()['global']-3))

